Light-by-light scattering: asymptotic expansions, Coulomb resummation and NLO corrections

Light-by-light (LbL) scattering is one of the earliest predictions of quantum electrodynamics (QED). Interest in this process has been renewed following its experimental observation at the LHC and the prospects of future measurements at free-electron laser facilities. In this paper, we refine theoretical predictions for LbL scattering by improving the full fermion-mass-dependent two-loop QCD and QED helicity amplitudes using high- and low-energy asymptotic expansions, and by performing Coulomb resummation in the threshold region. The $W$-boson contribution, relevant when the di-photon invariant mass exceeds twice the $W$-boson mass, is included at one-loop accuracy. We present state-of-the-art predictions for LbL cross sections in the Standard Model and provide a new event generator, LbLatNLO, for Monte Carlo simulations of LbL scattering.

==> anc/Amp1L_HE_Mmmpp.wl <==
(*Fermion contribution to the one-loop two-minus-two-plus (--++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor -8Ncf*Qf**4*alpha**2 has been taken out*)
(*The following are coefficeints M_{--++}^{(0,0,f,p,q)}(x,y)*)
{{-1/2 + XIPi^2*(-1/2 + x*y) + XIPi*(-x + y + (1/2 - x*y)*YIPi) + 
   (-3/2 + 3*x*y)*zeta2, 0, 0, 0, 0}, 
 {-2*XIPi^2 - 1/(x*y) + XIPi*(2/y + 2*YIPi) + (-6 - 3/(x*y))*zeta2, 
  (2*XIPi)/x + 1/(x*y), -2/y, 0, 0}, 
 {(-11 + 16*x*y)/(2*x^2*y^2) + XIPi*((-3 + 4*y + 4*y^3)/(x^2*y^2) + 
     YIPi/(x^2*y^2)) + (6*(-3 + 2*y)*zeta2)/y^2, 
  -8/x + 18/y^2 - (XIPi*(2 + 4*y^2))/(x^2*y^2), (3 - 4*x*y)/(x^2*y^2), 0, 0}, 
 {(-2*(-116 - 113*y + 253*y^2 + 696*y^3 + 536*y^4))/(9*x^2*y^3) + 
   XIPi*((2*(-16 + 10*y - 8*y^2 + 15*y^3 - 18*y^4 + 9*y^5))/(3*x^3*y^3) + 
     (4*YIPi)/(x^3*y^3)) - (12*(5*x + y^2*(8 + 24*y + 19*y^2))*zeta2)/
    (x^2*y^3), (2*(-113 - 116*y + 148*y^2 + 474*y^3 + 383*y^4))/(3*x^2*y^3) + 
   (4*XIPi*(-2 - 2*y^4 + y^5))/(x^3*y^3), (4 - 12*x^5 - 8*x^4*y)/(x^3*y^3), 
  0, 0}, {-1/18*(1042 + 2256*y + 7779*y^2 + 7022*y^3 + 1544*y^4 + 16*y^5)/
     (x^2*y^4) + XIPi*((-237 + 130*y - 116*y^2 + 72*y^3 - 104*y^4 + 192*y^5 - 
       264*y^6 + 128*y^7)/(6*x^4*y^4) + ((15 - 2*x*y)*YIPi)/(x^4*y^4)) - 
   (6*(35 + 60*y + 162*y^2 + 148*y^3 + 52*y^4 + 8*y^5)*zeta2)/(x^2*y^4), 
  (2*(444 + 724*y + 1781*y^2 + 1642*y^3 + 654*y^4 + 120*y^5))/(3*x^2*y^4) + 
   (XIPi*(-30 + 40*y^7 + 4*x*(y + 6*y^6)))/(x^4*y^4), 
  (15 - 40*x^7 - 2*x*y - 24*x^6*y)/(x^4*y^4), 0, 0}, 
 {-1/225*(25896 + 99005*y + 785661*y^2 + 1751513*y^3 + 2019108*y^4 + 
      1162722*y^5 + 62800*y^6 - 1200*y^7)/(x^3*y^5) + 
   XIPi*((-2216 + 1098*y - 1062*y^2 + 740*y^3 - 480*y^4 + 625*y^5 - 900*y^6 + 
       1650*y^7 - 2380*y^8 + 1185*y^9)/(15*x^5*y^5) + 
     ((56 - 12*x*y)*YIPi)/(x^5*y^5)) - 
   (12*(63 + 175*y + 798*y^2 + 1669*y^3 + 1959*y^4 + 1191*y^5 + 125*y^6 + 
      15*y^7)*zeta2)/(x^3*y^5), 
  (5739 + 15405*y + 61789*y^2 + 126247*y^3 + 148707*y^4 + 91873*y^5 + 
     11025*y^6 + 1515*y^7)/(5*x^3*y^5) + 
   (4*XIPi*(-28 + 6*x*y + 20*x*y^8 + 35*y^9))/(x^5*y^5), 
  (-4*(-14 + 35*x^9 + 3*x*y + 20*x^8*y))/(x^5*y^5), 0, 0}, 
 {(63719 + 403879*y + 6129688*y^2 + 10099140*y^3 + 11376712*y^4 + 
     8120044*y^5 + 2882532*y^6 + 373532*y^7 - 27256*y^8)/(450*x^3*y^6) + 
   XIPi*((-8345 + 3804*y - 3966*y^2 + 2940*y^3 - 1855*y^4 + 1400*y^5 - 
       1722*y^6 + 2240*y^7 - 3220*y^8 + 5880*y^9 - 8690*y^10 + 4432*y^11)/
      (15*x^6*y^6) + ((210 - 56*x*y)*YIPi)/(x^6*y^6)) + 
   (84*(33 + 93*y + 516*y^2 + 780*y^3 + 874*y^4 + 658*y^5 + 294*y^6 + 
      74*y^7 + 8*y^8)*zeta2)/(x^3*y^6), 
  -1/15*(66601 + 181325*y + 866414*y^2 + 1278402*y^3 + 1426962*y^4 + 
      1092126*y^5 + 513198*y^6 + 140778*y^7 + 17376*y^8)/(x^3*y^6) + 
   (28*XIPi*(2*x*y*(2 + 5*y^9) + 3*(-5 + 6*y^11)))/(x^6*y^6), 
  (-14*(-15 + 36*x^11 + 4*x*y + 20*x^10*y))/(x^6*y^6), 0, 0}, 
 {(-3857276 + 7057200*y + 675648989*y^2 + 1451959584*y^3 + 1748132631*y^4 + 
     1379128476*y^5 + 1153929309*y^6 + 1230356876*y^7 + 300879159*y^8 + 
     20124496*y^9 - 4161080*y^10)/(11025*x^4*y^7) + 
   XIPi*((2*(-110622 + 47080*y - 52460*y^2 + 40320*y^3 - 24990*y^4 + 
        18732*y^5 - 15120*y^6 + 17934*y^7 - 22050*y^8 + 28665*y^9 - 
        41160*y^10 + 74970*y^11 - 112434*y^12 + 58415*y^13))/(105*x^7*y^7) + 
     ((792 - 240*x*y)*YIPi)/(x^7*y^7)) + 
   (72*(143 + 550*y + 3443*y^2 + 6358*y^3 + 7042*y^4 + 5532*y^5 + 5158*y^6 + 
      5712*y^7 + 1953*y^8 + 392*y^9 + 35*y^10)*zeta2)/(x^4*y^7), 
  (-2*(902323 + 3384470*y + 18134323*y^2 + 32522048*y^3 + 35362502*y^4 + 
      27803712*y^5 + 26513498*y^6 + 29493072*y^7 + 10646433*y^8 + 
      2321032*y^9 + 233695*y^10))/(105*x^4*y^7) + 
   (24*XIPi*(-66 + 20*x*y + 42*x*y^12 + 77*y^13))/(x^7*y^7), 
  (-24*(-33 + 77*x^13 + 10*x*y + 42*x^12*y))/(x^7*y^7), 0, 0}}


==> anc/Amp1L_HE_Mmmpp_W.wl <==
(*W boson contribution to the one-loop two-minus-two-plus (--++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 12*alpha**2 has been taken out*)
(*The following are coefficeints M_{--++}^{(0,0,W,p,q)}(x,y)*)
{{-1/2 - XIPi^2*(4/3 - x*y) - XIPi*(x - y + (-4/3 + 2/(3*x*y) + x*y)*YIPi) - 
   (4 + (2*(2 + y^(-1)))/x - 3*x*y)*zeta2, (-4*XIPi)/(3*y), 0, 0, 0}, 
 {-2*XIPi^2 + 11/(3*x*y) - XIPi*((2*(4 + 7*y^2))/(3*x*y^2) + 
     (-2 + 4/(3*x^2*y^2))*YIPi) - (6 - 4/(x*y))*zeta2, 
  -23/(3*x*y) - (8*XIPi*(-1 + 2*y^2 + y^3))/(3*x^2*y^2), -4/(3*x*y), 0, 0}, 
 {-1/6*(-109 + 24*x*y)/(x^2*y^2) - 
   XIPi*((28 - 28*y + 42*y^2 - 32*y^3 - 4*y^4)/(3*x^2*y^3) + 
     ((12 - 8*x*y)*YIPi)/(3*x^3*y^3)) - (18*(-1 + x - y^2)*zeta2)/(x^2*y^2), 
  -1/3*(129 - 74*x*y)/(x^2*y^2) + (4*XIPi*(6 - 4*x*y + 3*y^3 - 2*y^4 + y^5))/
    (3*x^3*y^3), (6*(2 + 3*y + 2*y^2 + y^3))/(x^3*y^2), 0, 0}, 
 {-1/27*(4790 + 7020*y + 8606*y^2 + 5072*y^3 + 3088*y^4)/(x^2*y^3) - 
   XIPi*((4*(74 - 70*y + 119*y^2 - 157*y^3 + 119*y^4 - 62*y^5 + 8*y^6))/
      (9*x^3*y^4) - (8*(-5 + 4*x*y)*YIPi)/(3*x^4*y^4)) - 
   (8*(50 + 75*y + 92*y^2 + 56*y^3 + 31*y^4)*zeta2)/(x^2*y^3), 
  (4*(1099 + 1646*y + 2017*y^2 + 1236*y^3 + 660*y^4))/(9*x^2*y^3) + 
   (8*XIPi*(10 - 8*x*y + 3*y^5 - 6*y^6 + y^7))/(3*x^4*y^4), 
  (-8*(5 + 10*x^7 - 4*x*y + 12*x^6*y + 3*x^5*y^2))/(3*x^4*y^4), 0, 0}, 
 {-1/54*(39589 + 85743*y + 115301*y^2 + 66853*y^3 + 18150*y^4 + 640*y^5 - 
      832*y^6)/(x^3*y^4) - 
   XIPi*((1066 - 958*y + 1681*y^2 - 2207*y^3 + 2558*y^4 - 2250*y^5 + 
       1738*y^6 - 910*y^7 + 134*y^8)/(9*x^4*y^5) + 
     (2*(70 - 60*x*y + 3*x^2*y^2)*YIPi)/(3*x^5*y^5)) - 
   (4*(490 + 1065*y + 1442*y^2 + 985*y^3 + 420*y^4 + 100*y^5 + 8*y^6)*zeta2)/
    (x^3*y^4), -((1258 + 3459*y + 6181*y^2 + 5919*y^3 + 4147*y^4 + 1425*y^5 + 
      475*y^6)/(x^4*y^4)) + 
   (4*XIPi*(20*x*y*(-3 + 4*y^7) + 3*x^2*(y^2 + 6*y^7) + 70*(1 + y^9)))/
    (3*x^5*y^5), (-2*(70 + 140*x^9 - 60*x*y + 160*x^8*y + 3*x^2*y^2 + 
     36*x^7*y^2))/(3*x^5*y^5), 0, 0}, 
 {(1885851 + 3334383*y + 6442671*y^2 + 3620981*y^3 + 776870*y^4 - 
     1304184*y^5 + 4132*y^6 - 37256*y^7)/(675*x^3*y^5) - 
   XIPi*((2*(9762 - 8458*y + 15255*y^2 - 19929*y^3 + 23002*y^4 - 25254*y^5 + 
        23262*y^6 - 20522*y^7 + 16002*y^8 - 8502*y^9 + 1322*y^10))/
      (45*x^5*y^6) + (4*(126 - 112*x*y + 9*x^2*y^2)*YIPi)/(3*x^6*y^6)) + 
   (8*(1134 + 2037*y + 3549*y^2 + 2309*y^3 + 1055*y^4 - 96*y^5 + 208*y^6 + 
      16*y^7)*zeta2)/(x^3*y^5), 
  (-4*(45708 + 81997*y + 138833*y^2 + 93001*y^3 + 47172*y^4 + 2182*y^5 + 
      10058*y^6 + 951*y^7))/(15*x^3*y^5) + 
   (8*XIPi*(28*x*y*(-4 + 5*y^9) + x^2*(9*y^2 + 30*y^9) + 126*(1 + y^11)))/
    (3*x^6*y^6), (-4*(126 + 252*x^11 - 112*x*y + 280*x^10*y + 9*x^2*y^2 + 
     60*x^9*y^2))/(3*x^6*y^6), 0, 0}, 
 {(6801783 + 19205515*y + 60453597*y^2 + 97339513*y^3 + 104336448*y^4 + 
     66263926*y^5 + 24244696*y^6 + 4009554*y^7 - 260344*y^8 - 142528*y^9)/
    (675*x^4*y^6) - 
   XIPi*((2*(36214 - 30554*y + 56338*y^2 - 73210*y^3 + 84304*y^4 - 
        92788*y^5 + 98878*y^6 - 93145*y^7 + 85879*y^8 - 75904*y^9 + 
        59524*y^10 - 31999*y^11 + 5161*y^12))/(45*x^6*y^7) + 
     (56*(11 - 10*x*y + x^2*y^2)*YIPi)/(x^7*y^7)) + 
   (168*(242 + 685*y + 1758*y^2 + 2637*y^3 + 2827*y^4 + 1964*y^5 + 904*y^6 + 
      266*y^7 + 44*y^8 + 3*y^9)*zeta2)/(x^4*y^6), 
  (-2*(1277692 + 3610139*y + 8870154*y^2 + 13060476*y^3 + 13988808*y^4 + 
      9916938*y^5 + 4762764*y^6 + 1498896*y^7 + 275504*y^8 + 22313*y^9))/
    (45*x^4*y^6) + (56*XIPi*(x^2*y^2*(2 + 5*y^9) + 4*x*y*(-5 + 6*y^11) + 
      22*(1 + y^13)))/(x^7*y^7), 
  (-56*(11 + 22*x^13 - 10*x*y + 24*x^12*y + x^2*y^2 + 5*x^11*y^2))/(x^7*y^7), 
  0, 0}, {(-2*(571378499 + 1637758595*y + 8532660564*y^2 + 16049189309*y^3 + 
      22430659017*y^4 + 18519620332*y^5 + 10376313384*y^6 + 2552098406*y^7 + 
      336786134*y^8 - 39679566*y^9 - 13866572*y^10))/(33075*x^4*y^7) - 
   XIPi*((4*(474742 - 392614*y + 736762*y^2 - 952762*y^3 + 1095712*y^4 - 
        1208104*y^5 + 1287946*y^6 - 1351774*y^7 + 1290298*y^8 - 1215979*y^9 + 
        1121857*y^10 - 992812*y^11 + 781552*y^12 - 423901*y^13 + 70247*y^14))/
      (315*x^7*y^8) + (16*(143 - 132*x*y + 15*x^2*y^2)*YIPi)/(x^8*y^8)) - 
   (48*(3718 + 10615*y + 38093*y^2 + 65318*y^3 + 88294*y^4 + 75324*y^5 + 
      46218*y^6 + 15522*y^7 + 4138*y^8 + 633*y^9 + 41*y^10)*zeta2)/(x^4*y^7), 
  (4*(20289428 + 57804125*y + 194549743*y^2 + 326402368*y^3 + 437411564*y^4 + 
      375827814*y^5 + 235157118*y^6 + 83202192*y^7 + 23698928*y^8 + 
      4011423*y^9 + 305311*y^10))/(315*x^4*y^7) + 
   (16*XIPi*(44*x*y*(-6 + 7*y^13) + x^2*(30*y^2 + 63*y^13) + 286*(1 + y^15)))/
    (x^8*y^8), (-16*(143 + 286*x^15 - 132*x*y + 308*x^14*y + 15*x^2*y^2 + 
     63*x^13*y^2))/(x^8*y^8), 0, 0}}


==> anc/Amp1L_HE_Mmppp.wl <==
(*Fermion contribution to the one-loop single-minus (-+++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor -8Ncf*Qf**4*alpha**2 has been taken out*)
(*The following are coefficeints M_{-+++}^{(0,0,f,p,q)}(x,y)*)
{{1/2, 0, 0, 0, 0}, {(XIPi^2*(-x + y^2))/(x*y) + XIPi*YIPi - 
   (3*(1 - x)*zeta2)/y, (2*XIPi)/x, -1/2*(1 - x)/y, 0, 0}, 
 {(4*XIPi*(-x + y^2))/(x^2*y), (2*(-x + y^2)^2)/(x^2*y^2), 0, 0, 0}, 
 {(2*(-2 + (y^2*(6 + 19*y + y^2))/x))/y^3 + 
   XIPi*((2*(3 + y - y^2 + y^3 + 3*y^4))/(x^3*y^2) + (2*YIPi)/(x^2*y^2)) - 
   (18*zeta2)/(x*y), (-4*XIPi*(1 + y^3))/(x^2*y^2) + 
   (-6 + (y^2*(-8 - 61*y + 3*y^2))/x)/y^3, 6/(x*y), 0, 0}, 
 {(2*(54 + 108*y - 536*y^2 - 802*y^3 + 341*y^4 + 400*y^5 + 27*y^6))/
    (9*x^2*y^4) + XIPi*((8*(8 + 2*y - 3*y^2 + y^3 - 3*y^4 + 2*y^5 + 8*y^6))/
      (3*x^4*y^3) + (8*YIPi)/(x^3*y^3)) - (120*(-x + y^2)*zeta2)/(x^2*y^2), 
  (-16*XIPi*(1 + y^5))/(x^3*y^3) + 
   (4*(10 + 20*y + 296*y^2 + 365*y^3 - 164*y^4 - 178*y^5 + 5*y^6))/
    (3*x^2*y^4), (8 + 16*x^5)/(x^3*y^3), 0, 0}, 
 {-1/18*(642 + 1284*y - 7068*y^2 - 11292*y^3 - 9562*y^4 + 837*y^5 + 
      3556*y^6 + 321*y^7)/(x^2*y^5) + 
   XIPi*((79 + 19*y - 30*y^2 + 10*y^3 - 5*y^4 + 10*y^5 - 30*y^6 + 19*y^7 + 
       79*y^8)/(x^5*y^4) + (30*YIPi)/(x^4*y^4)) - 
   (630*(-x + y^2)^2*zeta2)/(x^3*y^3), (-60*XIPi*(1 + y^7))/(x^4*y^4) - 
   (70 + 140*y + 3342*y^2 + 4640*y^3 + 3416*y^4 - 1197*y^5 - 1842*y^6 + 
     35*y^7)/(2*x^2*y^5), (30 + 60*x^7)/(x^4*y^4), 0, 0}, 
 {(-24750 - 74250*y + 315528*y^2 + 517656*y^3 + 953078*y^4 + 1718528*y^5 + 
     765159*y^6 - 6041*y^7 - 102647*y^8 - 12375*y^9)/(225*x^3*y^6) + 
   XIPi*((8*(554 + 134*y - 210*y^2 + 70*y^3 - 35*y^4 + 21*y^5 - 35*y^6 + 
        70*y^7 - 210*y^8 + 134*y^9 + 554*y^10))/(15*x^6*y^5) + 
     (112*YIPi)/(x^5*y^5)) - (168*(-36 - 57*y - 86*y^2 - 131*y^3 - 48*y^4 + 
      17*y^5 + 14*y^6)*zeta2)/(x^3*y^4), (-224*XIPi*(1 + y^9))/(x^5*y^5) - 
   (2*(252 + 756*y + 21192*y^2 + 33344*y^3 + 48236*y^4 + 70701*y^5 + 
      24014*y^6 - 12189*y^7 - 8736*y^8 + 126*y^9))/(5*x^3*y^6), 
  (112*(1 + 2*x^9))/(x^5*y^5), 0, 0}, 
 {-1/450*(-157970 - 473910*y + 2430920*y^2 + 5651690*y^3 + 19587980*y^4 + 
      25753900*y^5 + 19545562*y^6 + 7896983*y^7 + 973695*y^8 - 333661*y^9 - 
      78985*y^10)/(x^3*y^7) + 
   XIPi*((2*(1669 + 409*y - 630*y^2 + 210*y^3 - 105*y^4 + 63*y^5 - 42*y^6 + 
        63*y^7 - 105*y^8 + 210*y^9 - 630*y^10 + 409*y^11 + 1669*y^12))/
      (3*x^7*y^6) + (420*YIPi)/(x^6*y^6)) + 
   (504*(-55 - 110*y - 280*y^2 - 350*y^3 - 269*y^4 - 96*y^5 + 15*y^6 + 
      17*y^7)*zeta2)/(x^3*y^5), 
  (2*(2310 + 6930*y + 298355*y^2 + 585160*y^3 + 1400000*y^4 + 1727950*y^5 + 
      1332139*y^6 + 458061*y^7 - 112440*y^8 - 101182*y^9 + 1155*y^10))/
    (15*x^3*y^7) - (840*XIPi*(1 + y^11))/(x^6*y^6), 
  (420*(1 + 2*x^11))/(x^6*y^6), 0, 0}, 
 {(2*(6348930 + 25395720*y - 86200194*y^2 - 347485602*y^3 - 2049778040*y^4 - 
      4072464070*y^5 - 4093739496*y^6 - 3299398616*y^7 - 1695630865*y^8 - 
      520912914*y^9 - 78362492*y^10 + 2622890*y^11 + 3174465*y^12))/
    (11025*x^4*y^8) + 
   XIPi*((8*(18437 + 4577*y - 6930*y^2 + 2310*y^3 - 1155*y^4 + 693*y^5 - 
        462*y^6 + 330*y^7 - 462*y^8 + 693*y^9 - 1155*y^10 + 2310*y^11 - 
        6930*y^12 + 4577*y^13 + 18437*y^14))/(35*x^8*y^7) + 
     (1584*YIPi)/(x^7*y^7)) - (61776*(-x + y^2)^2*(1 + 3*y + 8*y^2 + 11*y^3 + 
      8*y^4 + 3*y^5 + y^6)*zeta2)/(x^6*y^6), 
  (4*(25740 + 102960*y + 4847658*y^2 + 14182614*y^3 + 47806600*y^4 + 
      83532860*y^5 + 82813752*y^6 + 68677397*y^7 + 36257035*y^8 + 
      7853283*y^9 - 2502001*y^10 - 1355900*y^11 + 12870*y^12))/
    (105*x^4*y^8) - (3168*XIPi*(1 + y^13))/(x^7*y^7), 
  (1584*(1 + 2*x^13))/(x^7*y^7), 0, 0}, 
 {(-340751250 - 1363005000*y + 4434694530*y^2 + 18074601090*y^3 + 
     145342254120*y^4 + 293548690540*y^5 + 438615606884*y^6 + 
     438615606884*y^7 + 294458435290*y^8 + 129401247455*y^9 + 
     36435857440*y^10 + 6923856002*y^11 + 663214282*y^12 - 170375625*y^13)/
    (88200*x^4*y^9) + XIPi*((481177 + 120817*y - 180180*y^2 + 60060*y^3 - 
       30030*y^4 + 18018*y^5 - 12012*y^6 + 8580*y^7 - 6435*y^8 + 8580*y^9 - 
       12012*y^10 + 18018*y^11 - 30030*y^12 + 60060*y^13 - 180180*y^14 + 
       120817*y^15 + 481177*y^16)/(30*x^9*y^8) + (6006*YIPi)/(x^8*y^8)) - 
   (5148*(-105 - 315*y - 1295*y^2 - 2310*y^3 - 3234*y^4 - 3234*y^5 - 
      2295*y^6 - 1080*y^7 - 250*y^8 + 28*y^9 + 23*y^10)*zeta2)/(x^4*y^7), 
  -1/420*(1351350 + 5405400*y + 345877980*y^2 + 1018715040*y^3 + 
      3856069070*y^4 + 6716223360*y^5 + 9269523648*y^6 + 9269523648*y^7 + 
      6659527800*y^8 + 3178732875*y^9 + 705707020*y^10 - 130990846*y^11 - 
      84134396*y^12 + 675675*y^13)/(x^4*y^9) - (12012*XIPi*(1 + y^15))/
    (x^8*y^8), (6006*(1 + 2*x^15))/(x^8*y^8), 0, 0}}


==> anc/Amp1L_HE_Mmppp_W.wl <==
(*W boson contribution to the one-loop single-minus (-+++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 12*alpha**2 has been taken out*)
(*The following are coefficeints M_{-+++}^{(0,0,W,p,q)}(x,y)*)
{{1/2, 0, 0, 0, 0}, {(XIPi^2*(-x + y^2))/(x*y) + XIPi*YIPi - 
   (3*(1 - x)*zeta2)/y, (2*XIPi)/x, -1/2*(1 - x)/y, 0, 0}, 
 {(4*XIPi*(-x + y^2))/(x^2*y), (2*(-x + y^2)^2)/(x^2*y^2), 0, 0, 0}, 
 {(2*(-2 + (y^2*(6 + 19*y + y^2))/x))/y^3 + 
   XIPi*((2*(3 + y - y^2 + y^3 + 3*y^4))/(x^3*y^2) + (2*YIPi)/(x^2*y^2)) - 
   (18*zeta2)/(x*y), (-4*XIPi*(1 + y^3))/(x^2*y^2) + 
   (-6 + (y^2*(-8 - 61*y + 3*y^2))/x)/y^3, 6/(x*y), 0, 0}, 
 {(2*(54 + 108*y - 536*y^2 - 802*y^3 + 341*y^4 + 400*y^5 + 27*y^6))/
    (9*x^2*y^4) + XIPi*((8*(8 + 2*y - 3*y^2 + y^3 - 3*y^4 + 2*y^5 + 8*y^6))/
      (3*x^4*y^3) + (8*YIPi)/(x^3*y^3)) - (120*(-x + y^2)*zeta2)/(x^2*y^2), 
  (-16*XIPi*(1 + y^5))/(x^3*y^3) + 
   (4*(10 + 20*y + 296*y^2 + 365*y^3 - 164*y^4 - 178*y^5 + 5*y^6))/
    (3*x^2*y^4), (8 + 16*x^5)/(x^3*y^3), 0, 0}, 
 {-1/18*(642 + 1284*y - 7068*y^2 - 11292*y^3 - 9562*y^4 + 837*y^5 + 
      3556*y^6 + 321*y^7)/(x^2*y^5) + 
   XIPi*((79 + 19*y - 30*y^2 + 10*y^3 - 5*y^4 + 10*y^5 - 30*y^6 + 19*y^7 + 
       79*y^8)/(x^5*y^4) + (30*YIPi)/(x^4*y^4)) - 
   (630*(-x + y^2)^2*zeta2)/(x^3*y^3), (-60*XIPi*(1 + y^7))/(x^4*y^4) - 
   (70 + 140*y + 3342*y^2 + 4640*y^3 + 3416*y^4 - 1197*y^5 - 1842*y^6 + 
     35*y^7)/(2*x^2*y^5), (30 + 60*x^7)/(x^4*y^4), 0, 0}, 
 {(-24750 - 74250*y + 315528*y^2 + 517656*y^3 + 953078*y^4 + 1718528*y^5 + 
     765159*y^6 - 6041*y^7 - 102647*y^8 - 12375*y^9)/(225*x^3*y^6) + 
   XIPi*((8*(554 + 134*y - 210*y^2 + 70*y^3 - 35*y^4 + 21*y^5 - 35*y^6 + 
        70*y^7 - 210*y^8 + 134*y^9 + 554*y^10))/(15*x^6*y^5) + 
     (112*YIPi)/(x^5*y^5)) - (168*(-36 - 57*y - 86*y^2 - 131*y^3 - 48*y^4 + 
      17*y^5 + 14*y^6)*zeta2)/(x^3*y^4), (-224*XIPi*(1 + y^9))/(x^5*y^5) - 
   (2*(252 + 756*y + 21192*y^2 + 33344*y^3 + 48236*y^4 + 70701*y^5 + 
      24014*y^6 - 12189*y^7 - 8736*y^8 + 126*y^9))/(5*x^3*y^6), 
  (112*(1 + 2*x^9))/(x^5*y^5), 0, 0}, 
 {-1/450*(-157970 - 473910*y + 2430920*y^2 + 5651690*y^3 + 19587980*y^4 + 
      25753900*y^5 + 19545562*y^6 + 7896983*y^7 + 973695*y^8 - 333661*y^9 - 
      78985*y^10)/(x^3*y^7) + 
   XIPi*((2*(1669 + 409*y - 630*y^2 + 210*y^3 - 105*y^4 + 63*y^5 - 42*y^6 + 
        63*y^7 - 105*y^8 + 210*y^9 - 630*y^10 + 409*y^11 + 1669*y^12))/
      (3*x^7*y^6) + (420*YIPi)/(x^6*y^6)) + 
   (504*(-55 - 110*y - 280*y^2 - 350*y^3 - 269*y^4 - 96*y^5 + 15*y^6 + 
      17*y^7)*zeta2)/(x^3*y^5), 
  (2*(2310 + 6930*y + 298355*y^2 + 585160*y^3 + 1400000*y^4 + 1727950*y^5 + 
      1332139*y^6 + 458061*y^7 - 112440*y^8 - 101182*y^9 + 1155*y^10))/
    (15*x^3*y^7) - (840*XIPi*(1 + y^11))/(x^6*y^6), 
  (420*(1 + 2*x^11))/(x^6*y^6), 0, 0}, 
 {(2*(6348930 + 25395720*y - 86200194*y^2 - 347485602*y^3 - 2049778040*y^4 - 
      4072464070*y^5 - 4093739496*y^6 - 3299398616*y^7 - 1695630865*y^8 - 
      520912914*y^9 - 78362492*y^10 + 2622890*y^11 + 3174465*y^12))/
    (11025*x^4*y^8) + 
   XIPi*((8*(18437 + 4577*y - 6930*y^2 + 2310*y^3 - 1155*y^4 + 693*y^5 - 
        462*y^6 + 330*y^7 - 462*y^8 + 693*y^9 - 1155*y^10 + 2310*y^11 - 
        6930*y^12 + 4577*y^13 + 18437*y^14))/(35*x^8*y^7) + 
     (1584*YIPi)/(x^7*y^7)) - (61776*(-x + y^2)^2*(1 + 3*y + 8*y^2 + 11*y^3 + 
      8*y^4 + 3*y^5 + y^6)*zeta2)/(x^6*y^6), 
  (4*(25740 + 102960*y + 4847658*y^2 + 14182614*y^3 + 47806600*y^4 + 
      83532860*y^5 + 82813752*y^6 + 68677397*y^7 + 36257035*y^8 + 
      7853283*y^9 - 2502001*y^10 - 1355900*y^11 + 12870*y^12))/
    (105*x^4*y^8) - (3168*XIPi*(1 + y^13))/(x^7*y^7), 
  (1584*(1 + 2*x^13))/(x^7*y^7), 0, 0}, 
 {(-340751250 - 1363005000*y + 4434694530*y^2 + 18074601090*y^3 + 
     145342254120*y^4 + 293548690540*y^5 + 438615606884*y^6 + 
     438615606884*y^7 + 294458435290*y^8 + 129401247455*y^9 + 
     36435857440*y^10 + 6923856002*y^11 + 663214282*y^12 - 170375625*y^13)/
    (88200*x^4*y^9) + XIPi*((481177 + 120817*y - 180180*y^2 + 60060*y^3 - 
       30030*y^4 + 18018*y^5 - 12012*y^6 + 8580*y^7 - 6435*y^8 + 8580*y^9 - 
       12012*y^10 + 18018*y^11 - 30030*y^12 + 60060*y^13 - 180180*y^14 + 
       120817*y^15 + 481177*y^16)/(30*x^9*y^8) + (6006*YIPi)/(x^8*y^8)) - 
   (5148*(-105 - 315*y - 1295*y^2 - 2310*y^3 - 3234*y^4 - 3234*y^5 - 
      2295*y^6 - 1080*y^7 - 250*y^8 + 28*y^9 + 23*y^10)*zeta2)/(x^4*y^7), 
  -1/420*(1351350 + 5405400*y + 345877980*y^2 + 1018715040*y^3 + 
      3856069070*y^4 + 6716223360*y^5 + 9269523648*y^6 + 9269523648*y^7 + 
      6659527800*y^8 + 3178732875*y^9 + 705707020*y^10 - 130990846*y^11 - 
      84134396*y^12 + 675675*y^13)/(x^4*y^9) - (12012*XIPi*(1 + y^15))/
    (x^8*y^8), (6006*(1 + 2*x^15))/(x^8*y^8), 0, 0}}


==> anc/Amp1L_HE_Mpmpm.wl <==
(*Fermion contribution to the one-loop two-minus-two-plus (+-+-) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor -8Ncf*Qf**4*alpha**2 has been taken out*)
(*The following are coefficeints M_{+-+-}^{(0,0,f,p,q)}(x,y)*)
(*M_{+--+}^{(0,0,f,p,q)}(x,y) can be obtained with M_{+-+-}^{(0,0,f,p,q)}(y,x) with XIPi <-> YIPi*)
{{-1 + XIPi^2*(-1/2 + x/y^2) + (XIPi*(2 + y))/y + (-3 + (6*x)/y^2)*zeta2, 0, 
  0, 0, 0}, {(-2*XIPi^2)/y - (2*y)/x + XIPi*(2 - (2*YIPi)/x) + 
   6*(1 + x^(-1) - 2/y)*zeta2, (2*XIPi)/x + (2*y)/x - (2*y*YIPi)/x, (2*y)/x, 
  0, 0}, {(16*x - 11*y^2)/x^2 - (4*(2 + y)^2*YIPi)/x^2 + 
   XIPi*((4 + 4*y^2 - 3*y^3)/(x^2*y) + (4*YIPi)/x^2) + 
   (6*(4*x - 3*y^2)*zeta2)/x^2, (-2*XIPi*(2 + y^2))/x^2 + 
   (-28*x + 18*y^2)/x^2 + (-4 - 4/x^2)*YIPi, (-8*x + 6*y^2)/x^2, 0, 0}, 
 {(-2*(216 + 432*y + 535*y^2 + 319*y^3 + 116*y^4))/(9*x^3*y) - 
   (2*(40 + 80*y + 77*y^2 + 37*y^3 + 7*y^4)*YIPi)/(x^3*y) + 
   XIPi*((-2*(-9 + 18*y - 15*y^2 + 8*y^3 - 10*y^4 + 16*y^5))/(3*x^3*y^2) + 
     ((-4 + 8*y)*YIPi)/(x^3*y^2)) - (12*(9 + 18*y + 22*y^2 + 13*y^3 + 5*y^4)*
     zeta2)/(x^3*y), (402 + 804*y + 980*y^2 + 578*y^3 + 226*y^4)/(3*x^3*y) + 
   (XIPi*(4 - 8*y - 8*y^5))/(x^3*y^2) + (4*(3 + 2*x + 2*x^4 + 3*x^5)*YIPi)/
    (x^3*y^2), (-4*(3 + 2*x + 2*x^4 + 3*x^5 - 2*y^5))/(x^3*y^2), 0, 0}, 
 {-1/9*(1520 + 4560*y + 9592*y^2 + 11584*y^3 + 7202*y^4 + 2170*y^5 + 521*y^6)/
     (x^4*y^2) - (4*(296 + 888*y + 1448*y^2 + 1416*y^3 + 828*y^4 + 268*y^5 + 
      37*y^6)*YIPi)/(3*x^4*y^2) + 
   XIPi*((128 - 264*y + 192*y^2 - 104*y^3 + 72*y^4 - 116*y^5 + 130*y^6 - 
       237*y^7)/(6*x^4*y^3) + (8*(-2 + 3*y)*YIPi)/(x^4*y^3)) - 
   (30*(16 + 48*y + 92*y^2 + 104*y^3 + 70*y^4 + 26*y^5 + 7*y^6)*zeta2)/
    (x^4*y^2), (4*(474 + 1422*y + 2649*y^2 + 2928*y^3 + 2033*y^4 + 806*y^5 + 
      222*y^6))/(3*x^4*y^2) + (XIPi*(40 - 30*y^7 + 4*x*(6 + y^5)))/
    (x^4*y^3) + (8*(5 + 3*x + 3*x^6 + 5*x^7)*YIPi)/(x^4*y^3), 
  (-2*(20 + 12*x^6 + 20*x^7 - 15*y^7 + 2*x*(6 + y^5)))/(x^4*y^3), 0, 0}, 
 {-1/225*(131600 + 526400*y + 1596850*y^2 + 2948150*y^3 + 3293545*y^4 + 
      2287640*y^5 + 890992*y^6 + 150797*y^7 + 25896*y^8)/(x^5*y^3) - 
   ((5600 + 22400*y + 51196*y^2 + 75188*y^3 + 73617*y^4 + 48054*y^5 + 
      20150*y^6 + 4921*y^7 + 533*y^8)*YIPi)/(3*x^5*y^3) + 
   XIPi*((1185 - 2380*y + 1650*y^2 - 900*y^3 + 625*y^4 - 480*y^5 + 740*y^6 - 
       1062*y^7 + 1098*y^8 - 2216*y^9)/(15*x^5*y^4) + 
     (20*(-3 + 4*y)*YIPi)/(x^5*y^4)) - 
   (84*(25 + 100*y + 260*y^2 + 430*y^3 + 470*y^4 + 340*y^5 + 158*y^6 + 
      43*y^7 + 9*y^8)*zeta2)/(x^5*y^3), 
  (3*(4825 + 19300*y + 48390*y^2 + 77620*y^3 + 84370*y^4 + 61890*y^5 + 
      30186*y^6 + 8961*y^7 + 1913*y^8))/(5*x^5*y^3) + 
   (4*XIPi*(35 - 28*y^9 + x*(20 + 6*y^7)))/(x^5*y^4) + 
   (20*(7 + 4*x + 4*x^8 + 7*x^9)*YIPi)/(x^5*y^4), 
  (-4*(35 + 20*x^8 + 35*x^9 - 28*y^9 + x*(20 + 6*y^7)))/(x^5*y^4), 0, 0}, 
 {-1/450*(883344 + 4416720*y + 18056340*y^2 + 45725040*y^3 + 74213988*y^4 + 
      81154548*y^5 + 59539950*y^6 + 28334760*y^7 + 7532482*y^8 + 595036*y^9 + 
      63719*y^10)/(x^6*y^4) - 
   (2*(64272 + 321360*y + 942980*y^2 + 1843760*y^3 + 2527602*y^4 + 
      2479358*y^5 + 1738895*y^6 + 853860*y^7 + 279395*y^8 + 54806*y^9 + 
      4881*y^10)*YIPi)/(15*x^6*y^4) + 
   XIPi*((4432 - 8690*y + 5880*y^2 - 3220*y^3 + 2240*y^4 - 1722*y^5 + 
       1400*y^6 - 1855*y^7 + 2940*y^8 - 3966*y^9 + 3804*y^10 - 8345*y^11)/
      (15*x^6*y^5) + (56*(-4 + 5*y)*YIPi)/(x^6*y^5)) - 
   (252*(36 + 180*y + 590*y^2 + 1280*y^3 + 1932*y^4 + 2072*y^5 + 1580*y^6 + 
      840*y^7 + 298*y^8 + 64*y^9 + 11*y^10)*zeta2)/(x^6*y^4), 
  (194676 + 973380*y + 3067650*y^2 + 6430320*y^3 + 9530892*y^4 + 
     10174752*y^5 + 7846470*y^6 + 4290300*y^7 + 1610192*y^8 + 381128*y^9 + 
     66601*y^10)/(15*x^6*y^4) + (28*XIPi*(18 - 15*y^11 + 2*x*(5 + 2*y^9)))/
    (x^6*y^5) + (56*(9 + 5*x + 5*x^10 + 9*x^11)*YIPi)/(x^6*y^5), 
  (-28*(18 + 10*x^10 + 18*x^11 - 15*y^11 + 2*x*(5 + 2*y^9)))/(x^6*y^5), 0, 
  0}, {-1/11025*(69376552 + 416259312*y + 2236341821*y^2 + 7365998745*y^3 + 
      15860958960*y^4 + 23826695802*y^5 + 25562844874*y^6 + 19653441612*y^7 + 
      10557385650*y^8 + 3714275775*y^9 + 685248761*y^10 - 4514628*y^11 - 
      3857276*y^12)/(x^7*y^5) - 
   (2*(288848 + 1733088*y + 6204314*y^2 + 15134930*y^3 + 26649495*y^4 + 
      34852368*y^5 + 34252002*y^6 + 25275456*y^7 + 13822760*y^8 + 
      5442980*y^9 + 1460892*y^10 + 239489*y^11 + 18107*y^12)*YIPi)/
    (15*x^7*y^5) + 
   XIPi*((2*(58415 - 112434*y + 74970*y^2 - 41160*y^3 + 28665*y^4 - 
        22050*y^5 + 17934*y^6 - 15120*y^7 + 18732*y^8 - 24990*y^9 + 
        40320*y^10 - 52460*y^11 + 47080*y^12 - 110622*y^13))/(105*x^7*y^6) + 
     (168*(-5 + 6*y)*YIPi)/(x^7*y^6)) - 
   (792*(49 + 294*y + 1162*y^2 + 3115*y^3 + 5985*y^4 + 8484*y^5 + 8988*y^6 + 
      7119*y^7 + 4165*y^8 + 1750*y^9 + 502*y^10 + 89*y^11 + 13*y^12)*zeta2)/
    (x^7*y^5), (2*(3006199 + 18037194*y + 68464522*y^2 + 176981665*y^3 + 
      331905735*y^4 + 464142084*y^5 + 490353948*y^6 + 391478409*y^7 + 
      233717995*y^8 + 101712310*y^9 + 30994702*y^10 + 6091439*y^11 + 
      902323*y^12))/(105*x^7*y^5) + 
   (24*XIPi*(77 - 66*y^13 + x*(42 + 20*y^11)))/(x^7*y^6) + 
   (168*(11 + 6*x + 6*x^12 + 11*x^13)*YIPi)/(x^7*y^6), 
  (-24*(77 + 42*x^12 + 77*x^13 - 66*y^13 + x*(42 + 20*y^11)))/(x^7*y^6), 0, 
  0}}


==> anc/Amp1L_HE_Mpmpm_W.wl <==
(*W boson contribution to the one-loop two-minus-two-plus (+-+-) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 12*alpha**2 has been taken out*)
(*The following are coefficeints M_{+-+-}^{(0,0,W,p,q)}(x,y)*)
(*M_{+--+}^{(0,0,W,p,q)}(x,y) can be obtained with M_{+-+-}^{(0,0,W,p,q)}(y,x) with XIPi <-> YIPi*)
{{-1 - XIPi^2*(4/3 + y^(-2) + y^(-1)) - 
   XIPi*((-1 + x)/y + (4*y*YIPi)/(3*x)) - (8 - (6*x)/y^2)*zeta2, 
  (-4*XIPi*y)/3 - (4*y^2*YIPi)/(3*x), 0, 0, 0}, 
 {(-2*XIPi^2)/y + (22*y)/(3*x) - (8*y*(2 + y)^2*YIPi)/(3*x^2) - 
   XIPi*((2*(7 + 4*y^2))/(3*x) - (8*(1 + 2*y)*YIPi)/(3*x^2)) - 
   (12/y - (8*y)/x)*zeta2, (-46*y)/(3*x) + (8*XIPi*(x - y + y^3))/(3*x^2) - 
   (8*y*(1 + y + y^2)*YIPi)/(3*x^2), (-8*y)/(3*x), 0, 0}, 
 {-1/3*(24*x - 109*y^2)/x^2 + (4*(12*x + 7*y + x^3*(12 + 7*y))*YIPi)/
    (3*x^3) - XIPi*(-1/3*(4 + 32*y - 42*y^2 + 28*y^3 - 28*y^4)/(x^2*y) + 
     (4*(6 + 8*x + 3*x^2)*YIPi)/(3*x^3*y)) - (36*(x - 2*y^2)*zeta2)/x^2, 
  (-2*(-74*x + 129*y^2))/(3*x^2) + 
   (4*XIPi*(6 + 8*x + 3*x^2 - 4*x*y^3 + 6*y^5))/(3*x^3*y) - 
   (4*(9 + 18*y + 31*y^2 + 22*y^3 + 6*y^4)*YIPi)/(3*x^3), 
  (12*(1 + 2*y + 3*y^2 + 2*y^3))/x^3, 0, 0}, 
 {(2*(440 + 880*y + 4149*y^2 + 3709*y^3 + 2395*y^4))/(27*x^3*y) - 
   (8*(164 + 492*y + 938*y^2 + 1056*y^3 + 693*y^4 + 247*y^5 + 37*y^6)*YIPi)/
    (9*x^4*y) - XIPi*((4*(8 - 62*y + 119*y^2 - 157*y^3 + 119*y^4 - 70*y^5 + 
        74*y^6))/(9*x^3*y^2) + (8*(1 - 6*y + 3*y^2)*YIPi)/(3*x^4*y^2)) + 
   (8*(19 + 38*y + 102*y^2 + 83*y^3 + 50*y^4)*zeta2)/(x^3*y), 
  (-4*(492 + 984*y + 2343*y^2 + 1851*y^3 + 1099*y^4))/(9*x^3*y) + 
   (8*XIPi*(3*x^2 + x*(12 - 8*y^5) + 10*(1 + y^7)))/(3*x^4*y^2) + 
   (8*(10 + 12*x + 3*x^2 + 3*x^5 + 12*x^6 + 10*x^7)*YIPi)/(3*x^4*y^2), 
  (8*(19 + 57*y + 140*y^2 + 185*y^3 + 133*y^4 + 50*y^5))/(3*x^4*y), 0, 0}, 
 {(5440 + 16320*y + 102296*y^2 + 177392*y^3 + 192336*y^4 + 106360*y^5 + 
     39589*y^6)/(54*x^4*y^2) - 
   (2*(2896 + 11584*y + 30246*y^2 + 50194*y^3 + 54549*y^4 + 38956*y^5 + 
      17668*y^6 + 4625*y^7 + 533*y^8)*YIPi)/(9*x^5*y^2) - 
   XIPi*((134 - 910*y + 1738*y^2 - 2250*y^3 + 2558*y^4 - 2207*y^5 + 
       1681*y^6 - 958*y^7 + 1066*y^8)/(9*x^4*y^3) + 
     (8*(4 - 22*y + 9*y^2)*YIPi)/(3*x^5*y^3)) + 
   (20*(32 + 96*y + 310*y^2 + 460*y^3 + 483*y^4 + 269*y^5 + 98*y^6)*zeta2)/
    (x^4*y^2), (-2*(475 + 1425*y + 4147*y^2 + 5919*y^3 + 6181*y^4 + 
      3459*y^5 + 1258*y^6))/(x^4*y^2) + 
   (4*XIPi*(3*x^2*(6 + y^5) + x*(80 - 60*y^7) + 70*(1 + y^9)))/(3*x^5*y^3) + 
   (8*(35 + 40*x + 9*x^2 + 9*x^7 + 40*x^8 + 35*x^9)*YIPi)/(3*x^5*y^3), 
  (-4*(18*x^7 + 80*x^8 + 70*x^9 + 3*x^2*(6 + y^5) + x*(80 - 60*y^7) + 
     70*(1 + y^9)))/(3*x^5*y^3), 0, 0}, 
 {(64848 + 259392*y + 2278788*y^2 + 5928492*y^3 + 9529549*y^4 + 9480902*y^5 + 
     6164296*y^6 + 2368695*y^7 + 628617*y^8)/(225*x^5*y^3) - 
   (4*(31632 + 158160*y + 521770*y^2 + 1138120*y^3 + 1716507*y^4 + 
      1830373*y^5 + 1382005*y^6 + 724875*y^7 + 251755*y^8 + 52141*y^9 + 
      4881*y^10)*YIPi)/(45*x^6*y^3) - 
   XIPi*((2*(1322 - 8502*y + 16002*y^2 - 20522*y^3 + 23262*y^4 - 25254*y^5 + 
        23002*y^6 - 19929*y^7 + 15255*y^8 - 8458*y^9 + 9762*y^10))/
      (45*x^5*y^4) + (16*(8 - 40*y + 15*y^2)*YIPi)/(3*x^6*y^4)) + 
   (168*(16 + 64*y + 246*y^2 + 514*y^3 + 758*y^4 + 734*y^5 + 497*y^6 + 
      205*y^7 + 54*y^8)*zeta2)/(x^5*y^3), 
  (-4*(15361 + 61444*y + 215441*y^2 + 431269*y^3 + 623948*y^4 + 600799*y^5 + 
      412175*y^6 + 173413*y^7 + 45708*y^8))/(15*x^5*y^3) + 
   (8*XIPi*(x^2*(30 + 9*y^7) - 28*x*(-5 + 4*y^9) + 126*(1 + y^11)))/
    (3*x^6*y^4) + (16*(63 + 70*x + 15*x^2 + 15*x^9 + 70*x^10 + 63*x^11)*YIPi)/
    (3*x^6*y^4), (-8*(30*x^9 + 140*x^10 + 126*x^11 + x^2*(30 + 9*y^7) - 
     28*x*(-5 + 4*y^9) + 126*(1 + y^11)))/(3*x^6*y^4), 0, 0}, 
 {(477008 + 2385040*y + 32863998*y^2 + 117145752*y^3 + 257196312*y^4 + 
     371595972*y^5 + 368594739*y^6 + 249762822*y^7 + 114566610*y^8 + 
     32809081*y^9 + 6801783*y^10)/(675*x^6*y^4) - 
   (2*(274048 + 1644288*y + 6537568*y^2 + 17615200*y^3 + 33874437*y^4 + 
      47893716*y^5 + 50455617*y^6 + 39635517*y^7 + 22943875*y^8 + 
      9517741*y^9 + 2680371*y^10 + 459454*y^11 + 36214*y^12)*YIPi)/
    (45*x^7*y^4) - 
   XIPi*((2*(5161 - 31999*y + 59524*y^2 - 75904*y^3 + 85879*y^4 - 93145*y^5 + 
        98878*y^6 - 92788*y^7 + 84304*y^8 - 73210*y^9 + 56338*y^10 - 
        30554*y^11 + 36214*y^12))/(45*x^6*y^5) + (56*(3 - 14*y + 5*y^2)*YIPi)/
      (x^7*y^5)) + (168*(67 + 335*y + 1502*y^2 + 3998*y^3 + 7618*y^4 + 
      10268*y^5 + 10126*y^6 + 7133*y^7 + 3590*y^8 + 1169*y^9 + 242*y^10)*
     zeta2)/(x^6*y^4), 
  (-2*(394817 + 1974085*y + 8146372*y^2 + 20740978*y^3 + 38443508*y^4 + 
      51028258*y^5 + 50307596*y^6 + 35817733*y^7 + 18434284*y^8 + 
      6165523*y^9 + 1277692*y^10))/(45*x^6*y^4) + 
   (56*XIPi*(x^2*(5 + 2*y^9) - 4*x*(-6 + 5*y^11) + 22*(1 + y^13)))/
    (x^7*y^5) + (56*(22 + 24*x + 5*x^2 + 5*x^11 + 24*x^12 + 22*x^13)*YIPi)/
    (x^7*y^5), (-56*(5*x^11 + 24*x^12 + 22*x^13 + x^2*(5 + 2*y^9) - 
     4*x*(-6 + 5*y^11) + 22*(1 + y^13)))/(x^7*y^5), 0, 0}, 
 {(2*(17706872 + 106241232*y + 3522885136*y^2 + 16640547720*y^3 + 
      47132175714*y^4 + 89854070088*y^5 + 122067155423*y^6 + 
      120433867833*y^7 + 86103507309*y^8 + 43616881335*y^9 + 
      15160071846*y^10 + 3351894092*y^11 + 571378499*y^12))/(33075*x^7*y^5) - 
   (4*(235064*x^7 + 1944796*x^6*y + 6751584*x^5*y^2 + 12651520*x^4*y^3 + 
      13894895*x^3*y^4 + 8984367*x^2*y^5 + 3176558*x*y^6 + 474742*y^7 + 
      x^8*(235064 + 1944796*y + 6751584*y^2 + 12651520*y^3 + 13894895*y^4 + 
        8984367*y^5 + 3176558*y^6 + 474742*y^7))*YIPi)/(315*x^8*y^6) - 
   XIPi*((4*(70247 - 423901*y + 781552*y^2 - 992812*y^3 + 1121857*y^4 - 
        1215979*y^5 + 1290298*y^6 - 1351774*y^7 + 1287946*y^8 - 1208104*y^9 + 
        1095712*y^10 - 952762*y^11 + 736762*y^12 - 392614*y^13 + 
        474742*y^14))/(315*x^7*y^6) + (16*(41 - 182*y + 63*y^2)*YIPi)/
      (x^8*y^6)) + (528*(89 + 534*y + 2742*y^2 + 8815*y^3 + 20578*y^4 + 
      35296*y^5 + 45746*y^6 + 44851*y^7 + 33318*y^8 + 18370*y^9 + 7372*y^10 + 
      1979*y^11 + 338*y^12)*zeta2)/(x^7*y^5), 
  (-4*(5885669 + 35314014*y + 168023232*y^2 + 516404365*y^3 + 
      1168096768*y^4 + 1962415036*y^5 + 2518428476*y^6 + 2467276981*y^7 + 
      1850407488*y^8 + 1039589230*y^9 + 428830402*y^10 + 118672409*y^11 + 
      20289428*y^12))/(315*x^7*y^5) + 
   (16*XIPi*(x^2*(63 + 30*y^11) - 44*x*(-7 + 6*y^13) + 286*(1 + y^15)))/
    (x^8*y^6) + (16*(286 + 308*x + 63*x^2 + 63*x^13 + 308*x^14 + 286*x^15)*
     YIPi)/(x^8*y^6), (-16*(63*x^13 + 308*x^14 + 286*x^15 + 
     x^2*(63 + 30*y^11) - 44*x*(-7 + 6*y^13) + 286*(1 + y^15)))/(x^8*y^6), 0, 
  0}}


==> anc/Amp1L_HE_Mpppp.wl <==
(*Fermion contribution to the one-loop all-plus (++++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor -8Ncf*Qf**4*alpha**2 has been taken out*)
(*The following are coefficeints M_{++++}^{(0,0,f,p,q)}(x,y)*)
{{1/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {(-2*XIPi*YIPi)/(x*y), (-4*XIPi)/y, 0, 
  0, 0}, {XIPi*((-8*(-1 + y)^2)/(x*y^2) - (4*YIPi)/(x^2*y^2)) + 
   (24 + 36*zeta2)/(x*y), -36/(x*y) + (8*XIPi*(1 + y^3))/(x^2*y^2), 
  -12/(x*y), 0, 0}, 
 {XIPi*((-4*(7 - 13*y + 16*y^2 - 13*y^3 + 7*y^4))/(x^2*y^3) - 
     (12*YIPi)/(x^3*y^3)) + (24*(-4*x*y + 4*y^3 + 3*(-1 + x^4)*zeta2))/
    (x^2*y^3), (-206*(-x + y^2))/(x^2*y^2) + (24*XIPi*(1 + y^5))/(x^3*y^3), 
  (-12*(1 + 2*x^5))/(x^3*y^3), 0, 0}, 
 {XIPi*((-8*(37 - 67*y + 82*y^2 - 92*y^3 + 82*y^4 - 67*y^5 + 37*y^6))/
      (3*x^3*y^4) - (40*YIPi)/(x^4*y^4)) + 
   (16*(203*y*(-x + y^2)^2 + 135*x*(1 + x^5 - 2*y)*zeta2))/(9*x^3*y^4), 
  (-1044*(-x + y^2)^2)/(x^3*y^3) + (80*XIPi*(1 + y^7))/(x^4*y^4), 
  (-40*(1 + 2*x^7))/(x^4*y^4), 0, 0}, 
 {XIPi*((2*(-1408*y^4 + 533*x^3*(1 + y^5) + 2552*x^2*(y + y^5) + 
        4668*x*(y^2 + y^5) + 3952*(y^3 + y^5)))/(3*x^4*y^5) - 
     (140*YIPi)/(x^5*y^5)) + 
   (2*(-(y*(11760 + 28263*y + 51434*y^2 + 51434*y^3 + 27942*y^4 + 7240*y^5 + 
         544*y^6)) + 3780*(x^2 + x^7 + 4*x*y + 3*y^2)*zeta2))/(9*x^3*y^5), 
  (9966 + 23044*y + 37310*y^2 + 37310*y^3 + 23114*y^4 + 8218*y^5 + 1294*y^6)/
    (x^3*y^4) + (280*XIPi*(1 + y^9))/(x^5*y^5), (-140*(1 + 2*x^9))/(x^5*y^5), 
  0, 0}, 
 {XIPi*((-4*(-4504*y^5 + 1627*x^4*(1 + y^6) + 9395*x^3*(y + y^6) + 
        21940*x^2*(y^2 + y^6) + 26140*x*(y^3 + y^6) + 16220*(y^4 + y^6)))/
      (5*x^5*y^6) - (504*YIPi)/(x^6*y^6)) + 
   (4*(y*(57204 + 114408*y + 368429*y^2 + 480950*y^3 + 368429*y^4 + 
        157687*y^5 + 30487*y^6 + 754*y^7) - 
      18900*(x^2 - x^8 + 5*x*y + 10*y^2)*zeta2))/(25*x^3*y^6), 
  (-4*(57361 + 114722*y + 275296*y^2 + 339710*y^3 + 275296*y^4 + 143318*y^5 + 
      44008*y^6 + 6131*y^7))/(5*x^3*y^5) + (1008*XIPi*(1 + y^11))/(x^6*y^6), 
  (-504*(1 + 2*x^11))/(x^6*y^6), 0, 0}, 
 {XIPi*((4*(-52064*y^6 + 18107*x^5*(1 + y^7) + 122502*x^4*(y + y^7) + 
        347835*x^3*(y^2 + y^7) + 533080*x^2*(y^3 + y^7) + 
        469110*x*(y^4 + y^7) + 229224*(y^5 + y^7)))/(15*x^6*y^7) - 
     (1848*YIPi)/(x^7*y^7)) + 
   (y*(-x + y^2)^2*(3475192 + 10425576*y + 41628201*y^2 + 65880442*y^3 + 
       41628201*y^4 + 10425576*y^5 + 3475192*y^6) + 
     2494800*x^2*(x^3 + x^10 + 6*x^2*y + 15*x*y^2 + 10*y^3)*zeta2)/
    (225*x^6*y^7), (-2*(-x + y^2)^2*(773623 + 2320869*y + 5708504*y^2 + 
      7548893*y^3 + 5708504*y^4 + 2320869*y^5 + 773623*y^6))/(15*x^6*y^6) + 
   (3696*XIPi*(1 + y^13))/(x^7*y^7), (-1848*(1 + 2*x^13))/(x^7*y^7), 0, 0}, 
 {XIPi*((-8*(-704552*y^7 + 237371*x^6*(1 + y^8) + 1841777*x^5*(y + y^8) + 
        6155961*x^4*(y^2 + y^8) + 11521195*x^3*(y^3 + y^8) + 
        13097770*x^2*(y^4 + y^8) + 9119922*x*(y^5 + y^8) + 
        3670604*(y^6 + y^8)))/(105*x^7*y^8) - (6864*YIPi)/(x^8*y^8)) + 
   (4*(-(y*(273741360 + 821224080*y + 5683507065*y^2 + 11319669505*y^3 + 
         16817108063*y^4 + 16817108063*y^5 + 11319669505*y^6 + 
         4896848735*y^7 + 1185075055*y^8 + 89295614*y^9 - 13592876*y^10)) - 
      113513400*(x^3 - x^11 + 7*x^2*y + 21*x*y^2 + 35*y^3)*zeta2))/
    (11025*x^4*y^8), 
  (8*(11966685 + 35900055*y + 136478015*y^2 + 237741570*y^3 + 328081446*y^4 + 
      328081446*y^5 + 237741570*y^6 + 122564475*y^7 + 42976945*y^8 + 
      9280073*y^9 + 941923*y^10))/(105*x^4*y^7) + 
   (13728*XIPi*(1 + y^15))/(x^8*y^8), (-6864*(1 + 2*x^15))/(x^8*y^8), 0, 0}, 
 {XIPi*((-1457152*y^8 + 477745*x^7*(1 + y^9) + 4182320*x^6*(y + y^9) + 
       16079560*x^5*(y^2 + y^9) + 35522480*x^4*(y^3 + y^9) + 
       49448140*x^3*(y^4 + y^9) + 44603552*x^2*(y^5 + y^9) + 
       25665136*x*(y^6 + y^9) + 8774336*(y^7 + y^9))/(7*x^8*y^9) - 
     (25740*YIPi)/(x^9*y^9)) + 
   (-(y*(87191232 + 348764928*y + 3091001320*y^2 + 8564741909*y^3 + 
        17131337346*y^4 + 23907115396*y^5 + 23907115396*y^6 + 
        17131337346*y^7 + 8562470234*y^8 + 2776360136*y^9 + 476036760*y^10 + 
        6080736*y^11 - 8336640*y^12)) + 45405360*(x^4 + x^13 + 8*x^3*y + 
       28*x^2*y^2 + 56*x*y^3 + 35*y^4)*zeta2)/(294*x^5*y^9), 
  (27848209 + 111392836*y + 465532062*y^2 + 1056169400*y^3 + 1860032889*y^4 + 
     2454278112*y^5 + 2454278112*y^6 + 1860032889*y^7 + 1056214445*y^8 + 
     437765042*y^9 + 125876946*y^10 + 22631141*y^11 + 1934897*y^12)/
    (7*x^5*y^8) + (51480*XIPi*(1 + y^17))/(x^9*y^9), 
  (-25740*(1 + 2*x^17))/(x^9*y^9), 0, 0}}


==> anc/Amp1L_HE_Mpppp_W.wl <==
(*W boson contribution to the one-loop all-plus (++++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 12*alpha**2 has been taken out*)
(*The following are coefficeints M_{++++}^{(0,0,W,p,q)}(x,y)*)
{{1/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0}, {(-2*XIPi*YIPi)/(x*y), (-4*XIPi)/y, 0, 
  0, 0}, {XIPi*((-8*(-1 + y)^2)/(x*y^2) - (4*YIPi)/(x^2*y^2)) + 
   (24 + 36*zeta2)/(x*y), -36/(x*y) + (8*XIPi*(1 + y^3))/(x^2*y^2), 
  -12/(x*y), 0, 0}, 
 {XIPi*((-4*(7 - 13*y + 16*y^2 - 13*y^3 + 7*y^4))/(x^2*y^3) - 
     (12*YIPi)/(x^3*y^3)) + (24*(-4*x*y + 4*y^3 + 3*(-1 + x^4)*zeta2))/
    (x^2*y^3), (-206*(-x + y^2))/(x^2*y^2) + (24*XIPi*(1 + y^5))/(x^3*y^3), 
  (-12*(1 + 2*x^5))/(x^3*y^3), 0, 0}, 
 {XIPi*((-8*(37 - 67*y + 82*y^2 - 92*y^3 + 82*y^4 - 67*y^5 + 37*y^6))/
      (3*x^3*y^4) - (40*YIPi)/(x^4*y^4)) + 
   (16*(203*y*(-x + y^2)^2 + 135*x*(1 + x^5 - 2*y)*zeta2))/(9*x^3*y^4), 
  (-1044*(-x + y^2)^2)/(x^3*y^3) + (80*XIPi*(1 + y^7))/(x^4*y^4), 
  (-40*(1 + 2*x^7))/(x^4*y^4), 0, 0}, 
 {XIPi*((2*(-1408*y^4 + 533*x^3*(1 + y^5) + 2552*x^2*(y + y^5) + 
        4668*x*(y^2 + y^5) + 3952*(y^3 + y^5)))/(3*x^4*y^5) - 
     (140*YIPi)/(x^5*y^5)) + 
   (2*(-(y*(11760 + 28263*y + 51434*y^2 + 51434*y^3 + 27942*y^4 + 7240*y^5 + 
         544*y^6)) + 3780*(x^2 + x^7 + 4*x*y + 3*y^2)*zeta2))/(9*x^3*y^5), 
  (9966 + 23044*y + 37310*y^2 + 37310*y^3 + 23114*y^4 + 8218*y^5 + 1294*y^6)/
    (x^3*y^4) + (280*XIPi*(1 + y^9))/(x^5*y^5), (-140*(1 + 2*x^9))/(x^5*y^5), 
  0, 0}, 
 {XIPi*((-4*(-4504*y^5 + 1627*x^4*(1 + y^6) + 9395*x^3*(y + y^6) + 
        21940*x^2*(y^2 + y^6) + 26140*x*(y^3 + y^6) + 16220*(y^4 + y^6)))/
      (5*x^5*y^6) - (504*YIPi)/(x^6*y^6)) + 
   (4*(y*(57204 + 114408*y + 368429*y^2 + 480950*y^3 + 368429*y^4 + 
        157687*y^5 + 30487*y^6 + 754*y^7) - 
      18900*(x^2 - x^8 + 5*x*y + 10*y^2)*zeta2))/(25*x^3*y^6), 
  (-4*(57361 + 114722*y + 275296*y^2 + 339710*y^3 + 275296*y^4 + 143318*y^5 + 
      44008*y^6 + 6131*y^7))/(5*x^3*y^5) + (1008*XIPi*(1 + y^11))/(x^6*y^6), 
  (-504*(1 + 2*x^11))/(x^6*y^6), 0, 0}, 
 {XIPi*((4*(-52064*y^6 + 18107*x^5*(1 + y^7) + 122502*x^4*(y + y^7) + 
        347835*x^3*(y^2 + y^7) + 533080*x^2*(y^3 + y^7) + 
        469110*x*(y^4 + y^7) + 229224*(y^5 + y^7)))/(15*x^6*y^7) - 
     (1848*YIPi)/(x^7*y^7)) + 
   (y*(-x + y^2)^2*(3475192 + 10425576*y + 41628201*y^2 + 65880442*y^3 + 
       41628201*y^4 + 10425576*y^5 + 3475192*y^6) + 
     2494800*x^2*(x^3 + x^10 + 6*x^2*y + 15*x*y^2 + 10*y^3)*zeta2)/
    (225*x^6*y^7), (-2*(-x + y^2)^2*(773623 + 2320869*y + 5708504*y^2 + 
      7548893*y^3 + 5708504*y^4 + 2320869*y^5 + 773623*y^6))/(15*x^6*y^6) + 
   (3696*XIPi*(1 + y^13))/(x^7*y^7), (-1848*(1 + 2*x^13))/(x^7*y^7), 0, 0}, 
 {XIPi*((-8*(-704552*y^7 + 237371*x^6*(1 + y^8) + 1841777*x^5*(y + y^8) + 
        6155961*x^4*(y^2 + y^8) + 11521195*x^3*(y^3 + y^8) + 
        13097770*x^2*(y^4 + y^8) + 9119922*x*(y^5 + y^8) + 
        3670604*(y^6 + y^8)))/(105*x^7*y^8) - (6864*YIPi)/(x^8*y^8)) + 
   (4*(-(y*(273741360 + 821224080*y + 5683507065*y^2 + 11319669505*y^3 + 
         16817108063*y^4 + 16817108063*y^5 + 11319669505*y^6 + 
         4896848735*y^7 + 1185075055*y^8 + 89295614*y^9 - 13592876*y^10)) - 
      113513400*(x^3 - x^11 + 7*x^2*y + 21*x*y^2 + 35*y^3)*zeta2))/
    (11025*x^4*y^8), 
  (8*(11966685 + 35900055*y + 136478015*y^2 + 237741570*y^3 + 328081446*y^4 + 
      328081446*y^5 + 237741570*y^6 + 122564475*y^7 + 42976945*y^8 + 
      9280073*y^9 + 941923*y^10))/(105*x^4*y^7) + 
   (13728*XIPi*(1 + y^15))/(x^8*y^8), (-6864*(1 + 2*x^15))/(x^8*y^8), 0, 0}, 
 {XIPi*((-1457152*y^8 + 477745*x^7*(1 + y^9) + 4182320*x^6*(y + y^9) + 
       16079560*x^5*(y^2 + y^9) + 35522480*x^4*(y^3 + y^9) + 
       49448140*x^3*(y^4 + y^9) + 44603552*x^2*(y^5 + y^9) + 
       25665136*x*(y^6 + y^9) + 8774336*(y^7 + y^9))/(7*x^8*y^9) - 
     (25740*YIPi)/(x^9*y^9)) + 
   (-(y*(87191232 + 348764928*y + 3091001320*y^2 + 8564741909*y^3 + 
        17131337346*y^4 + 23907115396*y^5 + 23907115396*y^6 + 
        17131337346*y^7 + 8562470234*y^8 + 2776360136*y^9 + 476036760*y^10 + 
        6080736*y^11 - 8336640*y^12)) + 45405360*(x^4 + x^13 + 8*x^3*y + 
       28*x^2*y^2 + 56*x*y^3 + 35*y^4)*zeta2)/(294*x^5*y^9), 
  (27848209 + 111392836*y + 465532062*y^2 + 1056169400*y^3 + 1860032889*y^4 + 
     2454278112*y^5 + 2454278112*y^6 + 1860032889*y^7 + 1056214445*y^8 + 
     437765042*y^9 + 125876946*y^10 + 22631141*y^11 + 1934897*y^12)/
    (7*x^5*y^8) + (51480*XIPi*(1 + y^17))/(x^9*y^9), 
  (-25740*(1 + 2*x^17))/(x^9*y^9), 0, 0}}


==> anc/Amp1L_LE.wl <==
(*Fermionic contribution to one-loop helicity amplitudes in LE expansion*)
(*xs=s/mf^2,xt=t/mf^2,xu=u/mf^2*)
(*A global prefactor -Ncf*Qf^4*alpha^2 has been taken out*)
OneLoopLEMpppp = -(1/15) (xs^2 + xt^2 + xu^2) - 2/63 xs xt xu - 
   1/945 (xs^2 + xt^2 + xu^2)^2 - 
   1/990 xs xt xu (xs^2 + xt^2 + xu^2) - (109 xs^2 xt^2 xu^2 + 
     75/8 (xs^2 + xt^2 + xu^2)^3) /450450 - (
   3  xs  xt  xu  ((xs^2 + xt^2 + xu^2)^2) )/100100;
OneLoopLEMmppp = -(1/315) xs xt xu - (
   xs  xt  xu  (xs^2 + xt^2 + xu^2) )/41580 - (
   2  (xs^2)  (xt^2)  (xu^2) )/225225 - (
   xs  xt  xu  ((xs^2 + xt^2 + xu^2)^2) )/3603600;
OneLoopLEMmmpp = (11  (xs^2) )/45 + (4  (xs^3) )/
   315 + ((xs^2)  (91 xs^2 - 50 xt xu) )/
   18900 + ((xs^3)  (48 xs^2 + 49 xt xu) )/
   103950 + ((
    xs^2)  (3420 xs^4 + 3577 xs^2 (xt^2 + xu^2) + 
      2394 xs (xt^3 + xu^3) + 1197 (xt^4 + xu^4)) )/
   37837800 + ((
    xs^3)  (1197 xs^4 - 967 xs^2 (xt^2 + xu^2) - 
      980 xs (xt^3 + xu^3) - 490 (xt^4 + xu^4)) )/37837800 ;
OneLoopLEMpmpm = OneLoopLEMmmpp /. {xs -> xu, xu -> xs};
OneLoopLEMpmmp = OneLoopLEMmmpp /. {xs -> xt, xt -> xs};

==> anc/Amp1L_LE_W.wl <==
(*W boson contribution to one-loop helicity amplitudes in LE expansion*)
(*xs=s/mf^2,xt=t/mf^2,xu=u/mf^2*)
(*A global prefactor -alpha^2 has been taken out*)
OneLoopLEMWpppp = 
  1/10 (xs^2 + xt^2 + xu^2) + 1/21 xs xt xu + 
   1/630 (xs^2 + xt^2 + xu^2)^2 + 
   1/660 xs xt xu (xs^2 + xt^2 + xu^2) + (109 xs^2 xt^2 xu^2 + 
     75/8 (xs^2 + xt^2 + xu^2)^3) /300300 + (
   9  xs  xt  xu  ((xs^2 + xt^2 + xu^2)^2) )/200200;
OneLoopLEMWmppp = 
  1/210 xs xt xu + (xs  xt  xu  (xs^2 + xt^2 + xu^2) )/
   27720 + ((xs^2)  (xt^2)  (xu^2) )/75075 + (
   xs  xt  xu  ((xs^2 + xt^2 + xu^2)^2) )/2402400;
OneLoopLEMWmmpp = (14  (xs^2) )/5 - 
   47/630 xs^3 + ((xs^2)  (262 xs^2 - 345 xt xu) )/
   6300 - ((xs^3)  (292 xs^2 - 1439 xt xu) )/
   103950 + ((
    xs^2)  (-21055 xs^4 + 104517 xs^2 (xt^2 + xu^2) + 
      69664 xs (xt^3 + xu^3) + 34832 (xt^4 + xu^4)) )/
   37837800 - ((
    xs^3)  (-1403 xs^4 + 3788 xs^2 (xt^2 + xu^2) + 
      3780 xs (xt^3 + xu^3) + 1890 (xt^4 + xu^4)) )/4204200 ;
OneLoopLEMWpmpm = OneLoopLEMWmmpp /. {xs -> xu, xu -> xs};
OneLoopLEMWpmmp = OneLoopLEMWmmpp /. {xs -> xt, xt -> xs};

==> anc/Amp2L_HE_Mmmpp.wl <==
(*Fermion contribution to the two-loop two-minus-two-plus (--++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 4*Ncf*Qf**4*alpha**2*aS/Pi*CFf has been taken out*)
(*The following are coefficeints M_{--++}^{(1,0,f,p,q)}(x,y)*)
{{2 - (8*I)*Pi^3 - ((4*I)/3)*Pi^3*x^2*XIPi + (4*I)*Pi*(-1 + 2*x)*XIPi^2 + 
   ((8*I)/3)*Pi*x^2*XIPi^3 + (2*(1 + 10*x)*XIPi^3)/3 + (4*x^2*XIPi^4)/3 - 
   (2*(-2 - 4*x + x^2 + 6*x^3 + 2*x^4)*XIPi^2)/y^2 + 
   (4*XIPi*(-1 - 2*x*y))/y - 2*(1 + 10*x)*XIPi^2*YIPi - 
   (8*I)*Pi*(2 + 4*x + 3*x^2)*XIPi^2*YIPi - (16*x^2*XIPi^3*YIPi)/3 + 
   2*XIPi*(-3 - 2*x*y)*YIPi + 8*XIPi^2*(1 - 2*x*y)*YIPi^2 - 
   (8*I)*Pi*x^2*XIPi*zeta2 + 4*(17 + 26*x)*XIPi*zeta2 + 48*x^2*XIPi^2*zeta2 - 
   (2*(-3 - 18*x - 37*x^2 - 32*x^3 - x^4 + 18*x^5 + 6*x^6)*zeta2)/(x^2*y^2) - 
   48*XIPi*(1 - 2*x*y)*YIPi*zeta2 + (36*(1 - 2*x*y)*zeta2sq)/5 + 16*zeta3 - 
   8*(-1 + 2*x)*XIPi*PolyLog[2, -x] + 16*XIPi*(1 - 2*x*y)*YIPi*
    PolyLog[2, -x] + 16*x^2*zeta2*PolyLog[2, -x] + 
   8*(-1 + 2*x)*PolyLog[3, -x] - 16*x^2*XIPi*PolyLog[3, -x] - 
   16*x^2*XIPi*PolyLog[3, -y] + 16*(1 - 2*x*y)*PolyLog[4, -x] + 
   8*(x - y)*PolyLog[4, -(x/y)], 0, 0, 0, 0}, 
 {((-2*I)/3)*Pi^3*(29 + 60*x)*XIPi - ((8*I)/3)*Pi*(2 + 3*x)*XIPi^3 - 
   ((-2 + 15*x + 24*x^2)*XIPi^4)/(6*x) - 14/(x*y) + 
   (4*(8 + 23*x)*XIPi)/(x*y) - ((2*I)*Pi*(15 + 28*x + 16*x^2)*XIPi^2)/(x*y) - 
   (2*(21 - 40*x - 26*x^2 + 30*x^3)*XIPi^3)/(3*x*y) + 
   (2*(25 + 13*x)*XIPi^2*(x - y))/(x*y) - ((2*I)*Pi^3*(9 - 16*x*y))/(x*y) + 
   (8*I)*Pi*(1 + 3*x)*XIPi^2*YIPi + 2*(1 + 6*x)*XIPi^3*YIPi + 
   (4*(10 + 12*x + 16*x^2 + 15*x^3)*XIPi^2*YIPi)/(x*y) - 
   (4*XIPi*(6 - 13*x*y)*YIPi)/(x*y) + (13*XIPi^2*YIPi^2)/2 + 
   (8*I)*Pi*(5 + 9*x)*XIPi*zeta2 + (2*(6 + 7*x + 30*x^2)*XIPi^2*zeta2)/x - 
   (12*(8 + 3*x - 8*x^2 + 10*x^3)*XIPi*zeta2)/(x*y) + 
   (6*(7 - 38*x*y)*zeta2)/(x*y) - 34*XIPi*YIPi*zeta2 - 
   (3*(-24 - 23*x*y)*zeta2sq)/(5*x*y) + (2*(35 - 12*x*y)*zeta3)/(x*y) + 
   (4*(1 + 3*x + 6*x^2)*XIPi^2*PolyLog[2, -x])/x + 
   (4*(15 + 28*x + 16*x^2)*XIPi*PolyLog[2, -x])/(x*y) - 
   12*XIPi*(x - y)*YIPi*PolyLog[2, -x] + 
   (4*(6 + x + 6*x^2)*zeta2*PolyLog[2, -x])/x - 
   (16*XIPi*(3*x^2 - y)*PolyLog[3, -x])/x - 
   (4*(15 + 28*x + 16*x^2)*PolyLog[3, -x])/(x*y) - 
   16*(1 + 3*x)*XIPi*PolyLog[3, -y] - (8*(-3 + 2*x)*PolyLog[4, -x])/x - 
   12*(x - y)*PolyLog[4, -(x/y)], 4*(2 + x)*XIPi^3 + 6/(x*y) - 
   (4*(11 + 23*x)*XIPi)/(x*y) - (12*(-2 + 4*x + 5*x^2)*XIPi^2)/(x*y) + 
   12*XIPi^2*y*YIPi + (2*XIPi*(1 - 30*x*y)*YIPi)/(x*y) + 
   (8*(-5 + 6*x + 3*x^2)*XIPi*zeta2)/x - (4*(-22 - 39*x*y)*zeta2)/(x*y) + 
   (24*zeta3)/(x*y), (-2*(4 + 3*x)*XIPi^2)/x - (2*(7 + 4*x)*XIPi)/(x*y) + 
   (x - y)^2/(x*y) + 6*XIPi*YIPi + (6*(-1 - 3*x*y)*zeta2)/(x*y), 
  (12*XIPi)/x + 2/(3*x*y), 13/(6*x*y)}, 
 {((19 + 28*x - 56*x^2 - 104*x^3 - 44*x^4)*XIPi^4)/(6*x^2*y^2) - 
   (2*XIPi^3*(39 + 52*x + 46*x^3 + 36*x^4 - 24*IPi*y^2 + 
      x^2*(7 + 16*IPi*y^2)))/(3*x^2*y^2) + 
   (2*(-29 - 52*x + 6*x^2 + 36*x^3 + 8*x^4)*XIPi^3*YIPi)/(3*x^2*y^2) + 
   (2*XIPi^2*(32 + 40*x - 33*x^2 - 26*x^3 + 12*x^4 - 
      4*IPi*(7 + 20*x + 18*x^2 + 12*x^3*y))*YIPi)/(x^2*y^2) - 
   ((-31 + 82*x + 46*x^2)*XIPi^2*YIPi^2)/y^2 + 
   (2*XIPi*YIPi*(3*(4 - 63*x - 391*x^2 - 206*x^3 + 34*x^4) + 
      6*IPi*(29*y + 62*x^2*y - x*(29 + 62*y^2)) + 
      6*(96 + 192*x - 39*x^2 + 146*x^3 + 78*x^4)*zeta2))/(3*x^2*y^2) - 
   (XIPi^2*(-12*IPi*(-23 - 36*x - 6*x^2 + 12*x^3) - 
      3*(99 + 212*x + 68*x^2 + 68*x^3*(-1 + y)) + 
      6*(-3 + 100*x + 366*x^2 + 404*x^3 + 96*x^4)*zeta2))/(3*x^2*y^2) + 
   (XIPi*(-3 + 300*y + 24*y^3 + 6*(268 + 376*y - 442*y^2 - 564*y^3 - 72*y^4)*
       zeta2 + 12*IPi*(-27 - 108*y - 154*y^2 - 76*y^3 + 16*y^4)*zeta2 + 
      48*zeta3 + 6*y^2*(47 + 64*zeta3)))/(3*x^2*y^2) - 
   (4320*IPi*(-12 - 54*x - 71*x^2 - 52*x^3 + 5*x^4 + 2*x^5)*zeta2 - 
     180*(-24 + 39*x + 1197*x^2 + 674*x^3 + 288*x^4 + 156*x^5)*zeta2 - 
     45*(x*(68 - 1376*zeta3) + x^2*(531 - 688*zeta3) - 192*zeta3 + 
       4*x^3*(433 + 24*zeta3) + 5*x^4*(497 + 256*zeta3) + 
       x^5*(994 + 512*zeta3)) + 90*x^2*(-23 - 6*x + 54*x^2)*zeta4)/
    (90*x^2*y^2) - (8*(-23 - 36*x - 6*x^2 + 12*x^3)*XIPi*PolyLog[2, -x])/
    (x^2*y^2) + (4*XIPi^2*(3 + 12*y + 10*y^2 + 12*y^3)*PolyLog[2, -x])/
    (x^2*y^2) + (4*(19 + 44*x + 18*x^2 - 52*x^3 - 32*x^4)*XIPi*YIPi*
     PolyLog[2, -x])/(x^2*y^2) - (4*(25 + 68*x + 86*x^2 + 68*x^3 + 16*x^4)*
     zeta2*PolyLog[2, -x])/(x^2*y^2) - 
   (8*(5 + 12*y + 42*y^2 + 12*y^3)*PolyLog[3, -x])/(x^2*y^2) + 
   (16*XIPi*(-3 - 12*y - 12*y^2 - 4*y^3 + 4*y^4)*PolyLog[3, -x])/(x^2*y^2) + 
   (16*(-1 + 4*x + 18*x^2 + 20*x^3 + 4*x^4)*XIPi*PolyLog[3, -y])/(x^2*y^2) - 
   (64*(x - y + 2*x^2*y^2)*PolyLog[4, -x])/(x^2*y^2) - 
   (4*(x - y)*(-1 + 18*x*y)*PolyLog[4, -(x/y)])/(x^2*y^2), 
  (4*(-9 - 16*x + 11*x^2 + 34*x^3 + 18*x^4)*XIPi^3)/(3*x^2*y^2) + 
   (2*XIPi^2*(-3 - 28*y + 4*(1 - 3*IPi)*y^2 + 24*y^4))/(x^2*y^2) + 
   (4*(2 + 12*x + x^2 - 10*x^3 - 6*x^4)*XIPi^2*YIPi)/(x^2*y^2) + 
   (4*XIPi*(-17 + y + 26*y^2 + 12*y^3)*YIPi)/(x*y^2) + 
   (2*XIPi*(-3*(-57 + 32*y + 34*y^2) + 6*(48 + 88*y + 98*y^2 + 76*y^3 + 
        36*y^4)*zeta2))/(3*x^2*y^2) + 
   (2*(-216*IPi*x*zeta2 + 6*(24 + 285*x + 322*x^2 + 156*x^3 + 48*x^4)*zeta2 + 
      3*(-48 + 116*x^2 + 138*x^3 + 52*x^4 + x*(11 + 32*y*zeta3))))/
    (3*x*y^2) + (48*XIPi*PolyLog[2, -x])/x^2 - (48*PolyLog[3, -x])/x^2, 
  (-4*(35 + 104*x + 132*x^2 + 56*x^3)*XIPi)/(x^2*y^2) + 
   ((42 + 64*x + 4*x^2 - 48*x^3 - 24*x^4)*XIPi^2)/(x^2*y^2) + 
   (4*(29 + 26*x + 6*x^2)*XIPi*YIPi)/y^2 - 
   (-24 + 573*x + 606*x^5 + 3*x^4*(505 + 72*zeta2) + 6*x^2*(538 + 78*zeta2) + 
     x^3*(3042 + 552*zeta2))/(3*x^2*y^2), 
  (-4*(-12 - 61*x - 95*x^2 + 28*x^3 + 80*x^4 + 32*x^5))/(3*x^2*y^2) - 
   (16*XIPi*(3 + 7*y^2))/(3*x^2*y^2), (2*(19 + 10*x + x^2))/y^2}, 
 {((76 + 298*x + 408*x^2 + 184*x^3 - 62*x^4 - 42*x^5)*XIPi^4)/(3*x^3*y^3) - 
   (2*XIPi^3*(-202 - 560*y - 1088*y^2 - 1174*y^3 + (82 - 432*IPi)*y^4 + 
      87*y^5))/(9*x^3*y^3) + (8*(-45 - 180*x - 264*x^2 - 148*x^3 + 6*x^4 + 
      20*x^5)*XIPi^3*YIPi)/(3*x^3*y^3) + 
   (2*XIPi^2*(-52 + 88*y + 100*y^2 - 70*y^3 + 346*y^4 + 87*y^5 - 
      144*IPi*(3 + 4*x*y*(-3 - y + y^3)))*YIPi)/(3*x^3*y^3) + 
   (4*(12 + 100*x + 194*x^2 + 275*x^3 + 74*x^4)*XIPi^2*YIPi^2)/(x^2*y^3) - 
   (2*XIPi*YIPi*(-189 - 2205*x - 4537*x^2 - 16500*x^3 - 20037*x^4 - 
      8505*x^5 - 6*IPi*(165*y + 28*x^3*y^2 - 4*x^2*y*(-4 + 7*y^2) - 
        x*(165 + 16*y^2)) + 72*(-144 - 564*x - 764*x^2 - 382*x^3 + 335*x^4 + 
        74*x^5)*zeta2))/(9*x^3*y^3) - 
   (XIPi^2*(-884 - 3941*x - 7781*x^2 - 7231*x^3 - 3135*x^4 - 408*x^5 - 
      2*IPi*(-507 - 1587*x - 2060*x^2 - 996*x^3 - 3*x^4 + 151*x^5) + 
      24*(-52 - 199*x - 164*x^2 + 288*x^3 + 491*x^4 + 227*x^5)*zeta2))/
    (3*x^3*y^3) + (XIPi*(-11893*y - 11347*y^2 - 
      1296*IPi*(9 + 36*y + 72*y^2 + 108*y^3 + 94*y^4 + 36*y^5)*zeta2 - 
      36*(-1505 - 4639*y - 5896*y^2 - 3170*y^3 + 791*y^4 + 1181*y^5)*zeta2 + 
      18*y^3*(-767 + 48*zeta3) - 9*y^5*(515 + 96*zeta3) + 
      162*y^4*(-29 + 128*zeta3) + 2*(977 + 864*zeta3)))/(27*x^3*y^3) + 
   (550780 + 120*x*(-18938 - 33701*y - 44449*y^2 - 51880*y^3 - 22410*y^4 + 
       7920*y^5 + 3168*y^6)*zeta2 + 2160*IPi*(-837 - 2279*y - 2100*y^2 - 
       830*y^3 + 307*y^4 + 317*y^5 + 42*y^6 + 12*y^7)*zeta2 + 773280*zeta3 - 
     20*y^7*(24563 + 3456*zeta3) + 450*y^3*(33421 + 7168*zeta3) + 
     30*y^5*(136559 + 36288*zeta3) - 5*y^6*(342154 + 48384*zeta3) + 
     10*y*(218879 + 184752*zeta3) + 15*y^4*(993181 + 217920*zeta3) + 
     5*y^2*(1419205 + 444672*zeta3) + 6480*x*(29 + 247*y + 461*y^2 + 
       453*y^3 + 246*y^4)*zeta4)/(540*x^3*y^3) - 
   (4*(-507 - 1587*x - 2060*x^2 - 996*x^3 - 3*x^4 + 151*x^5)*XIPi*
     PolyLog[2, -x])/(3*x^3*y^3) - 
   (8*(23 + 95*x + 164*x^2 + 164*x^3 + 95*x^4 + 29*x^5)*XIPi^2*
     PolyLog[2, -x])/(x^3*y^3) + 
   (48*(9 + 36*x + 56*x^2 + 44*x^3 + 26*x^4 + 4*x^5)*XIPi*YIPi*
     PolyLog[2, -x])/(x^3*y^3) - 
   (48*(4 + 19*x + 44*x^2 + 64*x^3 + 49*x^4 + 17*x^5)*zeta2*PolyLog[2, -x])/
    (x^3*y^3) + (4*(-507 - 1587*x - 2060*x^2 - 996*x^3 - 3*x^4 + 151*x^5)*
     PolyLog[3, -x])/(3*x^3*y^3) + 
   (32*(5 + 23*x + 56*x^2 + 92*x^3 + 77*x^4 + 29*x^5)*XIPi*PolyLog[3, -x])/
    (x^3*y^3) + (192*XIPi*(-1 + 4*x*y + 4*x^3*y^2)*PolyLog[3, -y])/
    (x^3*y^3) - (48*(1 + 7*x + 20*x^2 + 28*x^3 + 11*x^4 + 5*x^5)*
     PolyLog[4, -x])/(x^3*y^3) + 
   (48*(x - y)*(-x + 4*x^2 + 12*x^3 + 6*x^4 + y)*PolyLog[4, -(x/y)])/
    (x^3*y^3), (-32*(7 + 28*x + 41*x^2 + 27*x^3 + 7*x^4 + x^5)*XIPi^3)/
    (3*x^3*y^3) - (8*XIPi^2*(1 + 28*y + 49*y^2 + 39*y^3 + 
      (-32 + 18*IPi)*y^4 + 16*y^5))/(x^3*y^3) + 
   (8*(89 + 668*x + 1410*x^2 + 1448*x^3 + 572*x^4)*XIPi*YIPi)/(x^2*y^3) + 
   (16*(5 + 36*x + 54*x^2 + 38*x^3 + 12*x^4 + 2*x^5)*XIPi^2*YIPi)/(x^3*y^3) + 
   (2*XIPi*(2348 - 248*x - 10106*x^2 - 18054*x^3 - 12051*x^4 - 3105*x^5 + 
      72*(3 - 13*x + 8*x^2 + 44*x^3 + 95*x^4 + 9*x^5)*zeta2))/(9*x^3*y^3) + 
   (21456 - 45804*x^5 - 13272*x^6 - 23328*IPi*x^3*zeta2 + 
     144*(-171 - 1224*x - 2748*x^2 - 2565*x^3 - 880*x^4 + 63*x^5 + 18*x^6)*
      zeta2 + x^3*(441213 - 98496*zeta3) + x*(120313 - 43200*zeta3) - 
     5184*zeta3 - 36*x^4*(-3881 + 1008*zeta3) - 54*x^2*(-7109 + 1728*zeta3))/
    (27*x^2*y^3) + (288*XIPi*y*PolyLog[2, -x])/x^3 - 
   (288*y*PolyLog[3, -x])/x^3, 
  (-2*(387 + 1395*x + 2600*x^2 + 2344*x^3 + 999*x^4 + 161*x^5)*XIPi)/
    (x^3*y^3) + (8*(24 + 82*x + 128*x^2 + 94*x^3 + 31*x^4 + 4*x^5)*XIPi^2)/
    (x^3*y^3) + (16*(12 + 100*x + 198*x^2 + 197*x^3 + 78*x^4)*XIPi*YIPi)/
    (x^2*y^3) + (-12536 - 34402*y - 71399*y^2 - 136062*y^3 - 133413*y^4 - 
     27570*y^5 + 28098*y^6 + 8028*y^7 - 144*x*(-17 + 28*y + 120*y^2 + 
       192*y^3 + 141*y^4)*zeta2)/(18*x^3*y^3), 
  (-4*(-48 - 896*x - 5845*x^2 - 12728*x^3 - 13277*x^4 - 4793*x^5 + 132*x^6 + 
      48*x^7))/(9*x^3*y^3) + (8*XIPi*(-24 + 6*y^3 - 38*y^4 + 17*y^5))/
    (3*x^3*y^3), (-258 - 292*y + 332*y^2 + 1132*y^3 + 910*y^4)/(3*x^2*y^3)}, 
 {((813 + 4846*x + 11860*x^2 + 15176*x^3 + 10702*x^4 + 3820*x^5 + 216*x^6 - 
      64*x^7)*XIPi^4)/(6*x^4*y^4) - 
   (XIPi^3*(-1806 - 5620*y - 11992*y^2 - 14640*y^3 - 11581*y^4 - 5098*y^5 + 
      24*(191 - 180*IPi)*y^6 + 984*y^7))/(9*x^4*y^4) + 
   ((2214 + 16284*x + 36990*x^2 + 41472*x^3 + 21259*x^4 + 526*x^5 - 
      3612*x^6 - 984*x^7 - 24*IPi*(173 + 958*x + 2328*x^2 + 3192*x^3 + 
        2460*x^4 + 984*x^5 + 360*x^6))*XIPi^2*YIPi)/(3*x^4*y^4) - 
   (2*(907 + 5522*x + 13872*x^2 + 18408*x^3 + 13864*x^4 + 5680*x^5 + 840*x^6)*
     XIPi^3*YIPi)/(3*x^4*y^4) + ((272 - 96*x - 307*x^2 - 22*x^3 + 1770*x^4)*
     XIPi^2*YIPi^2)/(x^2*y^4) - 
   (XIPi*YIPi*(-1968 - 2128*x - 2857*x^2 - 203364*x^3 - 284094*x^4 - 
      106596*x^5 + 10470*x^6 - 24*IPi*(693*y + 4817*x^3*y^2 + 
        x*(-693 + 1874*y^2) - x^2*y*(1874 + 4817*y^2)) + 
      72*(-2880 - 17280*x - 42928*x^2 - 57696*x^3 - 43507*x^4 - 17302*x^5 + 
        2970*x^6)*zeta2))/(18*x^4*y^4) - 
   (XIPi^2*(-40873 - 237574*x - 675780*x^2 - 1035016*x^3 - 933670*x^4 - 
      500508*x^5 - 149244*x^6 - 16704*x^7 - 
      24*IPi*(-2112 - 9772*x - 21679*x^2 - 24120*x^3 - 12832*x^4 - 988*x^5 + 
        1569*x^6 + 492*x^7) + 72*(-1293 - 8654*x - 21692*x^2 - 25896*x^3 - 
        16732*x^4 - 5512*x^5 - 828*x^6 + 192*x^7)*zeta2))/(36*x^4*y^4) - 
   (XIPi*(245556*y^3 + 648*IPi*(159 + 714*y + 1584*y^2 + 2376*y^3 + 
        1980*y^4 + 792*y^5 + 80*y^6)*zeta2 + 
      36*(-12639 - 57218*y - 126926*y^2 - 144360*y^3 - 80089*y^4 - 
        12458*y^5 + 13374*y^6 + 8616*y^7)*zeta2 + y^2*(155819 - 3456*zeta3) + 
      144*y^5*(157 + 216*zeta3) + 24*y^7*(341 + 576*zeta3) + 
      6*y^4*(14825 + 3744*zeta3) - 3*(5741 + 7200*zeta3) - 
      2*y*(-62035 + 9504*zeta3) - 18*y^6*(2489 + 10272*zeta3)))/
    (54*x^4*y^4) + (360*x*(35712 + 69933*x - 1072188*x^2 - 2259356*x^3 - 
       2206664*x^4 - 1024992*x^5 - 171672*x^6 + 106596*x^7 + 23688*x^8)*
      zeta2 - 25920*IPi*(-720 + 2620*x + 24106*x^2 + 49200*x^3 + 49751*x^4 + 
       19222*x^5 + 1931*x^6 + 556*x^7 + 36*x^8 + 8*x^9)*zeta2 + 
     5*(-622080*zeta3 + 1728*x*(537 + 1454*zeta3) + 
       108*x^7*(-3403 + 27136*zeta3) + 2*x^9*(797593 + 55296*zeta3) + 
       9*x^8*(804505 + 55296*zeta3) - x^6*(32653537 + 148608*zeta3) + 
       48*x^5*(-1574941 + 247320*zeta3) + 24*x^3*(-1887143 + 1622592*zeta3) + 
       16*x^4*(-5241703 + 2508084*zeta3) + 6*x^2*(-623003 + 3678624*zeta3)) + 
     19440*x^2*(816 - 288*x + 139*x^2 + 646*x^3 - 1122*x^4 + 256*x^5)*zeta4)/
    (6480*x^4*y^4) - (4*(-2112 - 9772*x - 21679*x^2 - 24120*x^3 - 12832*x^4 - 
      988*x^5 + 1569*x^6 + 492*x^7)*XIPi*PolyLog[2, -x])/(3*x^4*y^4) - 
   (4*(205 + 1222*x + 3158*x^2 + 4544*x^3 + 3728*x^4 + 1688*x^5 + 342*x^6 + 
      32*x^7)*XIPi^2*PolyLog[2, -x])/(x^4*y^4) + 
   (4*(533 + 3118*x + 7728*x^2 + 10392*x^3 + 7860*x^4 + 3144*x^5 + 960*x^6)*
     XIPi*YIPi*PolyLog[2, -x])/(x^4*y^4) - 
   (12*(37 + 286*x + 988*x^2 + 1896*x^3 + 1996*x^4 + 1192*x^5 + 364*x^6 + 
      64*x^7)*zeta2*PolyLog[2, -x])/(x^4*y^4) + 
   (4*(-2112 - 9772*x - 21679*x^2 - 24120*x^3 - 12832*x^4 - 988*x^5 + 
      1569*x^6 + 492*x^7)*PolyLog[3, -x])/(3*x^4*y^4) + 
   (16*(25 + 142*x + 458*x^2 + 944*x^3 + 1028*x^4 + 608*x^5 + 162*x^6 + 
      32*x^7)*XIPi*PolyLog[3, -x])/(x^4*y^4) - 
   (16*(67 + 482*x + 1272*x^2 + 1608*x^3 + 1140*x^4 + 456*x^5 + 120*x^6)*XIPi*
     PolyLog[3, -y])/(x^4*y^4) - 
   (48*(-4 + 12*x + 115*x^2 + 276*x^3 + 334*x^4 + 232*x^5 + 51*x^6 + 16*x^7)*
     PolyLog[4, -x])/(x^4*y^4) - (12*(x - y)*(27 - 188*x*y + 108*x^2*y^2)*
     PolyLog[4, -(x/y)])/(x^4*y^4), 
  (-4*(285 + 1726*x + 4324*x^2 + 5736*x^3 + 4187*x^4 + 1574*x^5 + 210*x^6)*
     XIPi^3)/(3*x^4*y^4) - (XIPi^2*(27 + 3234*y + 6888*y^2 + 8808*y^3 + 
      7478*y^4 + 3276*y^5 + (-4524 + 2160*IPi)*y^6 + 1568*y^7))/(3*x^4*y^4) + 
   (2*(-36 + 1562*x + 48*x^2 - 1303*x^3 - 414*x^4 + 158*x^5)*XIPi*YIPi)/
    (x^3*y^4) + (4*(120 + 1072*x + 2684*x^2 + 3600*x^3 + 2669*x^4 + 
      1034*x^5 + 150*x^6)*XIPi^2*YIPi)/(x^4*y^4) + 
   (XIPi*(15905 + 11134*x - 103690*x^2 - 337296*x^3 - 448224*x^4 - 
      321888*x^5 - 119792*x^6 - 18704*x^7 + 
      72*(-61 - 598*x - 1170*x^2 - 1008*x^3 + 45*x^4 + 706*x^5 + 1028*x^6 + 
        96*x^7)*zeta2))/(9*x^4*y^4) + (-128736 - 624420*x^7 - 140040*x^8 - 
     466560*IPi*x^5*zeta2 + 72*(216 - 5292*x - 2208*x^2 + 1963*x^3 - 
       1338*x^4 + 4776*x^5 + 4816*x^6 + 432*x^7 + 96*x^8)*zeta2 + 
     x*(477988 - 117504*zeta3) + x^5*(8276037 - 58752*zeta3) + 
     16*x^2*(433657 + 2592*zeta3) + 12*x^6*(137629 + 3456*zeta3) + 
     18*x^4*(809915 + 14976*zeta3) + 3*x^3*(4769375 + 116352*zeta3))/
    (108*x^3*y^4) + (1440*XIPi*y^2*PolyLog[2, -x])/x^4 - 
   (1440*y^2*PolyLog[3, -x])/x^4, 
  (-2*(5463 + 27534*x + 77424*x^2 + 119572*x^3 + 109210*x^4 + 58944*x^5 + 
      17332*x^6 + 2164*x^7)*XIPi)/(3*x^4*y^4) + 
   (2*(425 + 2246*x + 5748*x^2 + 7912*x^3 + 6282*x^4 + 2836*x^5 + 656*x^6 + 
      64*x^7)*XIPi^2)/(x^4*y^4) + 
   (4*XIPi*(143 - 180*y + 153*y^2 + 234*y^3 + 30*y^4)*YIPi)/(x^2*y^4) + 
   (-44256 - 119132*y - 133082*y^2 - 91536*y^3 + 72346*y^4 + 266916*y^5 + 
     263267*y^6 + 156244*y^7 + 71991*y^8 + 15806*y^9 - 
     72*x^2*(101 - 292*y + 149*y^2 + 490*y^3 + 316*y^4 + 96*y^5)*zeta2)/
    (18*x^4*y^4), (-2*(-360 + 1472*x + 5024*x^2 + 24564*x^3 + 33731*x^4 + 
      16114*x^5 + 607*x^6 + 3728*x^7 + 180*x^8 + 64*x^9))/(9*x^4*y^4) + 
   (8*XIPi*(-98 - 28*y - 24*y^2 + 25*y^4 + 94*y^5 - 115*y^6 + 80*y^7))/
    (3*x^4*y^4), (-2*(-408 + 144*x + 673*x^2 + 446*x^3 - 75*x^4 + 144*x^5))/
   (3*x^2*y^4)}, 
 {(2*(975 + 7792*x + 27014*x^2 + 53295*x^3 + 65667*x^4 + 51539*x^5 + 
      24943*x^6 + 6559*x^7 + 296*x^8 - 68*x^9)*XIPi^4)/(3*x^5*y^5) + 
   (XIPi^3*(-74741 - 757412*x - 2719163*x^2 - 5385440*x^3 - 6426120*x^4 - 
      4709232*x^5 - 1950924*x^6 - 319140*x^7 + 61905*x^8 + 22485*x^9 + 
      100800*IPi*y^8))/(45*x^5*y^5) + 
   ((45789 + 462603*x + 1551544*x^2 + 2898830*x^3 + 3235680*x^4 + 
      2090392*x^5 + 610404*x^6 - 89180*x^7 - 112945*x^8 - 22485*x^9 - 
      480*IPi*(198 + 1409*x + 4643*x^2 + 9086*x^3 + 11240*x^4 + 9004*x^5 + 
        4508*x^6 + 1288*x^7 + 420*x^8))*XIPi^2*YIPi)/(15*x^5*y^5) - 
   (8*(1062 + 8671*x + 30637*x^2 + 61474*x^3 + 76960*x^4 + 61440*x^5 + 
      30600*x^6 + 8680*x^7 + 840*x^8)*XIPi^3*YIPi)/(3*x^5*y^5) + 
   (4*(-432 - 4368*x - 11520*x^2 - 15559*x^3 - 10993*x^4 - 3188*x^5 + 
      1960*x^6)*XIPi^2*YIPi^2)/(x^3*y^5) + 
   (XIPi*YIPi*(-3010210 - 8531525*y - 9233606*y^2 + 9752765*y^3 + 
      58125930*y^4 + 95817659*y^5 + 72821288*y^6 + 21546333*y^7 + 
      30*IPi*(57712*y + 6342*x^4*y^3 - 2*x^3*y^2*(32719 + 3171*y^2) + 
        x*(-57712 + 23835*y^2) + x^2*y*(-23835 + 65438*y^2)) - 
      7200*(6890 + 54073*y + 189355*y^2 + 381918*y^3 + 483360*y^4 + 
        392869*y^5 + 199483*y^6 + 56948*y^7 + 3360*y^8)*zeta2))/
    (450*x^5*y^5) + (XIPi^2*(916872 + 1800084*y + 6906624*y^2 + 
      13863570*y^3 + 16756610*y^4 + 13351350*y^5 + 5359895*y^6 - 346950*y^7 + 
      1279500*y^8 - 1580400*y^9 - 60*IPi*(30832 + 85829*y + 187109*y^2 + 
        242880*y^3 + 222240*y^4 + 120934*y^5 + 36268*y^6 + 3944*y^7 + 
        89420*y^8 + 22485*y^9) + 7200*(702 + 2759*y + 4869*y^2 + 6290*y^3 + 
        5840*y^4 + 4830*y^5 + 3136*y^6 + 1547*y^7 + 2724*y^8 + 204*y^9)*
       zeta2))/(900*x^5*y^5) - 
   (XIPi*(556803890*y^4 + 432000*IPi*(522 + 2601*y + 6507*y^2 + 11214*y^3 + 
        12960*y^4 + 10476*y^5 + 5292*y^6 + 1512*y^7 + 280*y^8)*zeta2 + 
      3600*(-271171 - 1607937*y - 5123725*y^2 - 9370255*y^3 - 10361320*y^4 - 
        6627420*y^5 - 1872340*y^6 + 288610*y^7 + 471155*y^8 + 186585*y^9)*
       zeta2 + y*(278755479 - 91584000*zeta3) + 
      y^2*(488377349 - 60480000*zeta3) + 1350*y^7*(-135643 + 12160*zeta3) - 
      900*y^6*(139139 + 19200*zeta3) - 500*y^5*(-720659 + 67392*zeta3) - 
      4500*y^8*(33677 + 101376*zeta3) + 75*y^9*(180833 + 368640*zeta3) - 
      40*y^3*(-20442577 + 777600*zeta3) - 12*(2899919 + 4896000*zeta3)))/
    (27000*x^5*y^5) + (x^2*(29048531743 + 83478875730*y + 79850967344*y^2 - 
       169820534778*y^3 - 397399833033*y^4 - 150724721753*y^5 + 
       223228866460*y^6 + 73461992115*y^7 - 10232360160*y^8 - 
       2989565760*y^9) - 10800*x^2*(-8966816 - 24905755*y - 53255842*y^2 - 
       49883092*y^3 - 29769929*y^4 - 36905970*y^5 - 44886385*y^6 - 
       16645305*y^7 + 1492190*y^8 + 426340*y^9)*zeta2 + 
     648000*IPi*(-147509 - 638623*y - 1731998*y^2 - 3363264*y^3 - 
       3808740*y^4 - 2376184*y^5 - 667864*y^6 + 85960*y^7 + 113845*y^8 + 
       23235*y^9 + 330*y^10 + 60*y^11)*zeta2 - 
     216000*(-99176 - 65597*y + 1433963*y^2 + 5745248*y^3 + 11392530*y^4 + 
       13354339*y^5 + 9233815*y^6 + 3469622*y^7 + 613820*y^8 + 60060*y^9 + 
       2640*y^10 + 480*y^11)*zeta3 - 6480000*x^2*(3278 + 37683*y + 
       97101*y^2 + 120517*y^3 + 72933*y^4 + 20844*y^5 + 10508*y^6 + 888*y^7)*
      zeta4)/(1620000*x^5*y^5) - 
   (2*(-89797 - 547034*x - 1738065*x^2 - 3142840*x^3 - 3449840*x^4 - 
      2188260*x^5 - 623680*x^6 + 98044*x^7 + 112945*x^8 + 22485*x^9)*XIPi*
     PolyLog[2, -x])/(15*x^5*y^5) - 
   (8*(455 + 3531*x + 12443*x^2 + 25531*x^3 + 32813*x^4 + 27307*x^5 + 
      14539*x^6 + 4753*x^7 + 824*x^8 + 68*x^9)*XIPi^2*PolyLog[2, -x])/
    (x^5*y^5) + (16*(618 + 4769*x + 16403*x^2 + 32606*x^3 + 40640*x^4 + 
      32524*x^5 + 16268*x^6 + 4648*x^7 + 1120*x^8)*XIPi*YIPi*PolyLog[2, -x])/
    (x^5*y^5) - (16*(71 + 766*x + 3800*x^2 + 10135*x^3 + 15719*x^4 + 
      15709*x^5 + 10493*x^6 + 4795*x^7 + 1352*x^8 + 204*x^9)*zeta2*
     PolyLog[2, -x])/(x^5*y^5) + 
   (2*(-89797 - 547034*x - 1738065*x^2 - 3142840*x^3 - 3449840*x^4 - 
      2188260*x^5 - 623680*x^6 + 98044*x^7 + 112945*x^8 + 22485*x^9)*
     PolyLog[3, -x])/(15*x^5*y^5) + 
   (32*(35 + 171*x + 683*x^2 + 2011*x^3 + 3413*x^4 + 3787*x^5 + 2779*x^6 + 
      1393*x^7 + 404*x^8 + 68*x^9)*XIPi*PolyLog[3, -x])/(x^5*y^5) - 
   (64*(82 + 831*x + 3197*x^2 + 6594*x^3 + 8360*x^4 + 6676*x^5 + 3332*x^6 + 
      952*x^7 + 140*x^8)*XIPi*PolyLog[3, -y])/(x^5*y^5) - 
   (16*(-103 - 101*x + 1631*x^2 + 6397*x^3 + 11399*x^4 + 12217*x^5 + 
      8729*x^6 + 4291*x^7 + 792*x^8 + 204*x^9)*PolyLog[4, -x])/(x^5*y^5) + 
   (16*(x - y)*(-106 + 1161*x*y - 2188*x^2*y^2 + 868*x^3*y^3)*
     PolyLog[4, -(x/y)])/(x^5*y^5), 
  (-16*(336 + 2717*x + 9567*x^2 + 19190*x^3 + 24020*x^4 + 19299*x^5 + 
      9733*x^6 + 2828*x^7 + 350*x^8)*XIPi^3)/(3*x^5*y^5) + 
   (2*XIPi^2*(76512 + 587579*x + 2166804*x^2 + 4582745*x^3 + 6110620*x^4 + 
      5317620*x^5 + 2998580*x^6 + 1048400*x^7 + 199420*x^8 + 15180*x^9 - 
      25200*IPi*y^8))/(15*x^5*y^5) - 
   (2*(203580 + 1921900*x + 5122750*x^2 + 6964191*x^3 + 4918147*x^4 + 
      1412082*x^5)*XIPi*YIPi)/(15*x^3*y^5) + 
   (16*(154 + 1668*x + 5860*x^2 + 11768*x^3 + 14700*x^4 + 11789*x^5 + 
      5923*x^6 + 1708*x^7 + 210*x^8)*XIPi^2*YIPi)/(x^5*y^5) + 
   (XIPi*(2575873 + 2063861*x - 37964609*x^2 - 159726105*x^3 - 
      310744890*x^4 - 365721850*x^5 - 272217350*x^6 - 126438550*x^7 - 
      33294425*x^8 - 3797925*x^9 + 7200*(-253 - 2477*x - 7641*x^2 - 
        13525*x^3 - 14119*x^4 - 8199*x^5 - 1303*x^6 + 1465*x^7 + 2268*x^8 + 
        196*x^9)*zeta2))/(450*x^5*y^5) - 
   (298565123 - 145819230*y^8 - 40875780*y^9 + 272160000*IPi*x^6*zeta2 + 
     3600*(6632 - 103365*y + 261304*y^2 + 1323612*y^3 + 2156727*y^4 + 
       1561196*y^5 + 265115*y^6 + 45405*y^7 + 630*y^8 + 180*y^9)*zeta2 + 
     115776000*zeta3 + 15*y^7*(131045207 + 1353600*zeta3) + 
     150*y*(3106009 + 4187520*zeta3) + 30*y^6*(184411273 + 8596800*zeta3) + 
     84*y^5*(50186317 + 20592000*zeta3) + 
     135*y^3*(6392773 + 25059200*zeta3) + 
     12*y^4*(114568799 + 270360000*zeta3) + 
     y^2*(1115926687 + 2049840000*zeta3))/(13500*x^3*y^5) + 
   (6720*XIPi*y^3*PolyLog[2, -x])/x^5 - (6720*y^3*PolyLog[3, -x])/x^5, 
  -1/3*((48775 + 320928*x + 1210161*x^2 + 2655908*x^3 + 3726222*x^4 + 
       3454422*x^5 + 2113042*x^6 + 821786*x^7 + 183655*x^8 + 17907*x^9)*XIPi)/
     (x^5*y^5) + (8*(462 + 3319*x + 11799*x^2 + 24034*x^3 + 30914*x^4 + 
      25900*x^5 + 14050*x^6 + 4712*x^7 + 862*x^8 + 64*x^9)*XIPi^2)/
    (x^5*y^5) - (16*(432 + 4368*x + 11520*x^2 + 15501*x^3 + 10907*x^4 + 
      3132*x^5)*XIPi*YIPi)/(x^3*y^5) + 
   (-7721571 - 28817112*y + 1692825*y^2 + 240079800*y^3 + 682706565*y^4 + 
     953205677*y^5 + 734020399*y^6 + 303250358*y^7 + 79622070*y^8 + 
     31108365*y^9 + 10657260*y^10 + 1914120*y^11 - 
     7200*x^2*(141 - 1069*y + 74*y^2 + 5066*y^3 + 9817*y^4 + 7559*y^5 + 
       848*y^6 + 188*y^7)*zeta2)/(900*x^5*y^5), 
  (-2*(-6720 - 1440*x + 353664*x^2 + 2888464*x^3 + 7653110*x^4 + 
      10421774*x^5 + 7387404*x^6 + 2151615*x^7 - 9570*x^8 + 74520*x^9 + 
      120*x^10 + 240*x^11))/(45*x^5*y^5) + 
   (8*XIPi*(-400 - 232*y - 216*y^2 - 16*y^3 + 10*y^5 + 84*y^6 + 365*y^7 - 
      524*y^8 + 316*y^9))/(3*x^5*y^5), 
  (-2*(2592 + 26208*x + 69120*x^2 + 92686*x^3 + 64948*x^4 + 18917*x^5 - 
     556*x^6 + 564*x^7))/(3*x^3*y^5)}, 
 {((8899 + 89144*x + 398631*x^2 + 1054490*x^3 + 1832899*x^4 + 2186268*x^5 + 
      1809304*x^6 + 1020128*x^7 + 369984*x^8 + 74344*x^9 + 2060*x^10 - 
      576*x^11)*XIPi^4)/(3*x^6*y^6) - 
   (XIPi^3*(-171725 - 670400*y - 1813740*y^2 - 3149960*y^3 - 3866700*y^4 - 
      3123920*y^5 - 1630236*y^6 - 452868*y^7 - 100352*y^8 + 23960*y^9 + 
      20*(31057 - 22680*IPi)*y^10 + 97400*y^11))/(45*x^6*y^6) + 
   (2*(96825 + 1231654*x + 5470914*x^2 + 14161410*x^3 + 23429215*x^4 + 
      25506370*x^5 + 17886872*x^6 + 7170666*x^7 + 742234*x^8 - 712180*x^9 - 
      337870*x^10 - 48700*x^11 - 120*IPi*(1759 + 15344*x + 64395*x^2 + 
        166074*x^3 + 284655*x^4 + 336420*x^5 + 275478*x^6 + 154308*x^7 + 
        56700*x^8 + 12600*x^9 + 3780*x^10))*XIPi^2*YIPi)/(15*x^6*y^6) - 
   (4*(9581 + 98056*x + 445905*x^2 + 1194726*x^3 + 2096745*x^4 + 
      2521260*x^5 + 2106790*x^6 + 1207780*x^7 + 454440*x^8 + 100800*x^9 + 
      7560*x^10)*XIPi^3*YIPi)/(3*x^6*y^6) + 
   (2*(-6976 - 6472*x + 4720*x^2 + 7987*x^3 + 3062*x^4 + 630*x^5 + 17640*x^7)*
     XIPi^2*YIPi^2)/(x^3*y^6) + 
   (XIPi*YIPi*(-11016930 - 40841460*y - 95633063*y^2 - 135621458*y^3 - 
      5178350*y^4 + 218253740*y^5 + 216862093*y^6 + 59337370*y^7 - 
      3643478*y^8 + 90*IPi*(79715*y + 1464908*x^4*y^3 + 
        x*(-79715 + 4198*y^2) - 2*x^3*y^2*(377385 + 732454*y^2) + 
        x^2*(-4198*y + 754770*y^3)) - 3600*(61819 + 607768*y + 2729639*y^2 + 
        7279338*y^3 + 12727463*y^4 + 15255140*y^5 + 12704993*y^6 + 
        7259578*y^7 + 2722230*y^8 + 604800*y^9 + 30240*y^10)*zeta2))/
    (450*x^6*y^6) + (XIPi^2*(3498270 + 6616692*y + 32467092*y^2 + 
      76945200*y^3 + 113262575*y^4 + 111468580*y^5 + 68512516*y^6 + 
      26195704*y^7 + 7111156*y^8 - 1795200*y^9 + 5684700*y^10 - 
      6068640*y^11 - 60*IPi*(138345 + 438816*y + 1058456*y^2 + 1612240*y^3 + 
        1738520*y^4 + 1118880*y^5 + 372706*y^6 + 30104*y^7 - 212*y^8 + 
        23960*y^9 + 395660*y^10 + 97400*y^11) + 
      3600*(5805 + 21784*y + 21009*y^2 - 40650*y^3 - 174895*y^4 - 
        301140*y^5 - 335426*y^6 - 245764*y^7 - 106056*y^8 - 15792*y^9 + 
        25188*y^10 + 1728*y^11)*zeta2))/(900*x^6*y^6) - 
   (XIPi*(3662462080*y^5 + 1944000*IPi*(499 + 2744*y + 7695*y^2 + 14874*y^3 + 
        20055*y^4 + 18900*y^5 + 10878*y^6 + 3108*y^7 + 280*y^10)*zeta2 + 
      3600*(-1163745 - 8542780*y - 35521339*y^2 - 89301414*y^3 - 
        145605950*y^4 - 156983660*y^5 - 109376646*y^6 - 43594700*y^7 - 
        4318340*y^8 + 4384360*y^9 + 2600710*y^10 + 785128*y^11)*zeta2 + 
      y^3*(5097378524 - 402624000*zeta3) - 2184*y*(-534727 + 288000*zeta3) - 
      40*y^4*(-119124793 + 367200*zeta3) - 675*(210477 + 428800*zeta3) + 
      360*y^9*(-3186259 + 960000*zeta3) + 48*y^11*(394237 + 2304000*zeta3) + 
      40*y^7*(22812901 + 7948800*zeta3) - 
      54*y^2*(-50662583 + 12208000*zeta3) + 
      10*y^6*(112630877 + 17971200*zeta3) + 
      20*y^8*(-25299497 + 21427200*zeta3) - 
      60*y^10*(14238067 + 33523200*zeta3)))/(27000*x^6*y^6) + 
   (x^2*(117246367313 + 458554215454*y + 1084588282679*y^2 + 
       1279138508116*y^3 + 477507105754*y^4 + 665616673964*y^5 + 
       1607648172092*y^6 + 1949670979584*y^7 + 1392818461536*y^8 + 
       369481680504*y^9 - 22614430824*y^10 - 5195349072*y^11) - 
     3600*x^2*(-103235126 - 394981356*y - 1191459977*y^2 - 1549479464*y^3 - 
       611461995*y^4 - 208739998*y^5 - 746094014*y^6 - 1259983320*y^7 - 
       1015097330*y^8 - 282733280*y^9 + 14238288*y^10 + 3164064*y^11)*zeta2 + 
     1296000*IPi*(-310610 - 1680062*y - 7114097*y^2 - 21681992*y^3 - 
       40944520*y^4 - 48121498*y^5 - 33498123*y^6 - 11616048*y^7 - 
       758600*y^8 + 712780*y^9 + 338530*y^10 + 49132*y^11 + 156*y^12 + 
       24*y^13)*zeta2 - 216000*(-303617 + 634384*y + 11679196*y^2 + 
       46927708*y^3 + 108297715*y^4 + 166137528*y^5 + 177220386*y^6 + 
       130642860*y^7 + 63479800*y^8 + 18933520*y^9 + 3173528*y^10 + 
       222720*y^11 + 2496*y^12 + 384*y^13)*zeta3 + 
     9720000*x^3*(11119 + 141667*y + 446997*y^2 + 815427*y^3 + 836732*y^4 + 
       507618*y^5 + 179540*y^6 + 33292*y^7 + 2688*y^8)*zeta4)/
    (1620000*x^6*y^6) - (2*(-382075 - 2894428*x - 12001666*x^2 - 
      29937208*x^3 - 48593870*x^4 - 52161860*x^5 - 36233202*x^6 - 
      14442840*x^7 - 1517848*x^8 + 1424360*x^9 + 675740*x^10 + 97400*x^11)*
     XIPi*PolyLog[2, -x])/(15*x^6*y^6) - 
   (8*(1995 + 19072*x + 85659*x^2 + 231362*x^3 + 409893*x^4 + 497616*x^5 + 
      419944*x^6 + 246132*x^7 + 98298*x^8 + 25828*x^9 + 4010*x^10 + 288*x^11)*
     XIPi^2*PolyLog[2, -x])/(x^6*y^6) + 
   (8*(5539 + 53144*x + 234495*x^2 + 619674*x^3 + 1078455*x^4 + 1288980*x^5 + 
      1069278*x^6 + 607908*x^7 + 226800*x^8 + 50400*x^9 + 10080*x^10)*XIPi*
     YIPi*PolyLog[2, -x])/(x^6*y^6) - 
   (24*(131 + 1800*x + 12423*x^2 + 44650*x^3 + 94131*x^4 + 129612*x^5 + 
      123410*x^6 + 85956*x^7 + 45396*x^8 + 18056*x^9 + 4660*x^10 + 576*x^11)*
     zeta2*PolyLog[2, -x])/(x^6*y^6) + 
   (2*(-382075 - 2894428*x - 12001666*x^2 - 29937208*x^3 - 48593870*x^4 - 
      52161860*x^5 - 36233202*x^6 - 14442840*x^7 - 1517848*x^8 + 
      1424360*x^9 + 675740*x^10 + 97400*x^11)*PolyLog[3, -x])/(15*x^6*y^6) + 
   (32*(105 + 172*x + 609*x^2 + 4562*x^3 + 12993*x^4 + 21336*x^5 + 
      23044*x^6 + 19332*x^7 + 13248*x^8 + 6928*x^9 + 2120*x^10 + 288*x^11)*
     XIPi*PolyLog[3, -x])/(x^6*y^6) - 
   (32*XIPi*(499 + 2744*y + 7695*y^2 + 14874*y^3 + 20055*y^4 + 18900*y^5 + 
      10878*y^6 + 3108*y^7 + 1260*y^10)*PolyLog[3, -y])/(x^6*y^6) - 
   (96*(-92 - 236*x + 1182*x^2 + 7444*x^3 + 18519*x^4 + 27678*x^5 + 
      28133*x^6 + 20712*x^7 + 11349*x^8 + 4514*x^9 + 745*x^10 + 144*x^11)*
     PolyLog[4, -x])/(x^6*y^6) - 
   (24*(x - y)*(341 - 4974*x*y + 15183*x^2*y^2 - 15246*x^3*y^3 + 
      4200*x^4*y^4)*PolyLog[4, -(x/y)])/(x^6*y^6), 
  (-56*XIPi^3*(-30 - 208*y - 678*y^2 - 1380*y^3 - 1910*y^4 - 1800*y^5 - 
      1129*y^6 - 434*y^7 - 90*y^8 + 450*y^10))/(3*x^6*y^6) - 
   (2*XIPi^2*(-4340 + 157808*y + 490392*y^2 + 904064*y^3 + 1100585*y^4 + 
      889340*y^5 + 481378*y^6 + 201320*y^7 + 111460*y^8 + 15520*y^9 + 
      (60*I)*(4687*I - (1890*I)*IPi)*y^10 + 58928*y^11))/(15*x^6*y^6) + 
   (2*(18900 - 1380300*x - 1463255*x^2 + 541320*x^3 + 1156392*x^4 + 
      353912*x^5 + 33380*x^6)*XIPi*YIPi)/(15*x^4*y^6) + 
   (8*XIPi^2*(-709 - 1400*y - 3121*y^2 - 5158*y^3 - 6753*y^4 - 6300*y^5 - 
      3843*y^6 - 1358*y^7 - 210*y^8 + 1890*y^10)*YIPi)/(x^6*y^6) + 
   (XIPi*(7822949 - 1362168*x - 284126855*x^2 - 1382089418*x^3 - 
      3498300350*x^4 - 5705187972*x^5 - 6344610482*x^6 - 4887726840*x^7 - 
      2568483270*x^8 - 878969340*x^9 - 175898606*x^10 - 15517456*x^11 + 
      7200*(-1439 - 15928*x - 65167*x^2 - 161394*x^3 - 261169*x^4 - 
        284936*x^5 - 203601*x^6 - 84094*x^7 - 8164*x^8 + 10108*x^9 + 
        10764*x^10 + 800*x^11)*zeta2))/(450*x^6*y^6) + 
   (1050831000 - 642136656*x^10 - 100225824*x^11 - 1224720000*IPi*x^8*zeta2 + 
     3600*(-18900 + 849100*x + 986915*x^2 - 144360*x^3 - 529101*x^4 - 
       81258*x^5 + 48498*x^6 - 104200*x^7 + 161990*x^8 + 186536*x^9 + 
       936*x^10 + 144*x^11)*zeta2 + x^8*(63746491095 - 491616000*zeta3) + 
     1800*x^7*(83986379 + 97920*zeta3) + 576*x^9*(18198989 + 138000*zeta3) + 
     256*x*(3386263 + 2943000*zeta3) + 48*x^5*(2553658381 + 6804000*zeta3) + 
     80*x^2*(-320731547 + 8737200*zeta3) - 
     16*x^3*(3207436783 + 31860000*zeta3) + 
     12*x^6*(15846036547 + 41328000*zeta3) - 
     9*x^4*(-403097461 + 47232000*zeta3))/(13500*x^4*y^6) + 
   (30240*XIPi*y^4*PolyLog[2, -x])/x^6 - (30240*y^4*PolyLog[3, -x])/x^6, 
  (4*(3969 + 36148*x + 164549*x^2 + 444442*x^3 + 790923*x^4 + 970108*x^5 + 
      834296*x^6 + 500800*x^7 + 204338*x^8 + 53580*x^9 + 8014*x^10 + 
      512*x^11)*XIPi^2)/(x^6*y^6) + 
   (XIPi*(-239165 - 31472*y + 146446*y^2 + 464148*y^3 + 538720*y^4 + 
      403200*y^5 + 243398*y^6 + 334600*y^7 + 363180*y^8 + 52040*y^9 - 
      533560*y^10 + 359048*y^11))/(15*x^6*y^6) + 
   (8*(-6976 - 6472*x + 4720*x^2 + 7553*x^3 + 2418*x^4 + 210*x^5)*XIPi*YIPi)/
    (x^3*y^6) + (-26606637 - 120312592*y - 59949248*y^2 + 967228752*y^3 + 
     3722905365*y^4 + 7105455424*y^5 + 8414172964*y^6 + 6694883540*y^7 + 
     3729792910*y^8 + 1478016580*y^9 + 442522606*y^10 + 126728920*y^11 + 
     35014392*y^12 + 5327568*y^13 + 7200*x^3*(347 - 7345*y - 9851*y^2 - 
       21685*y^3 - 15742*y^4 - 372*y^5 + 5594*y^6 + 3510*y^7 + 736*y^8)*
      zeta2)/(900*x^6*y^6), 
  (-4*(-12600 - 3360*x - 160184*x^2 - 441592*x^3 - 2847140*x^4 - 
      5770602*x^5 - 4546277*x^6 - 1041698*x^7 + 373785*x^8 + 235810*x^9 - 
      30815*x^10 + 148822*x^11 - 951*x^12 + 96*x^13))/(45*x^6*y^6) + 
   (16*XIPi*(-814 - 728*y - 834*y^2 - 300*y^3 - 102*y^4 + 205*y^6 + 944*y^7 + 
      1524*y^8 + 1616*y^9 - 947*y^10 + 624*y^11))/(3*x^6*y^6), 
  (-4*(10464 + 9708*x - 7080*x^2 - 10363*x^3 - 952*x^4 + 2772*x^5 + 
     2448*x^6 - 843*x^7 + 1104*x^8))/(3*x^3*y^6)}, 
 {(4*(9868 + 118807*x + 650010*x^2 + 2152526*x^3 + 4817404*x^4 + 
      7675028*x^5 + 8918166*x^6 + 7601618*x^7 + 4704185*x^8 + 2049695*x^9 + 
      588696*x^10 + 95132*x^11 + 1630*x^12 - 604*x^13)*XIPi^4)/(3*x^7*y^7) - 
   (2*XIPi^3*(-2569114 - 11168728*y - 33460564*y^2 - 65828952*y^3 - 
      93283708*y^4 - 92759968*y^5 - 64781472*y^6 - 29478482*y^7 - 
      8039552*y^8 + 1010961*y^9 + 1765260*y^10 + 1483930*y^11 + 
      224*(43319 - 31185*IPi)*y^12 + 1450260*y^13))/(315*x^7*y^7) + 
   (2*(2879139 + 43928683*x + 243318548*x^2 + 804199648*x^3 + 
      1758747228*x^4 + 2672134780*x^5 + 2868402558*x^6 + 2149977594*x^7 + 
      1061589645*x^8 + 278237589*x^9 - 15287930*x^10 - 39323410*x^11 - 
      12579980*x^12 - 1450260*x^13 - 3360*IPi*(1915 + 19822*x + 101428*x^2 + 
        326324*x^3 + 719024*x^4 + 1134632*x^5 + 1309392*x^6 + 1113048*x^7 + 
        691416*x^8 + 306108*x^9 + 91476*x^10 + 16632*x^11 + 4158*x^12))*
     XIPi^2*YIPi)/(105*x^7*y^7) - 
   (16*(10559 + 129866*x + 721856*x^2 + 2417956*x^3 + 5455606*x^4 + 
      8744776*x^5 + 10216584*x^6 + 8765544*x^7 + 5482002*x^8 + 2437380*x^9 + 
      731808*x^10 + 133056*x^11 + 8316*x^12)*XIPi^3*YIPi)/(3*x^7*y^7) + 
   (8*(9600 + 110072*x + 362848*x^2 + 618016*x^3 + 603260*x^4 + 319563*x^5 + 
      70622*x^6 + 19404*x^9)*XIPi^2*YIPi^2)/(x^4*y^7) - 
   (2*XIPi*YIPi*(-5836950 - 46734870*x - 29105526*x^2 - 4412850232*x^3 - 
      26191695656*x^4 - 72662144324*x^5 - 114068121188*x^6 - 
      106995954164*x^7 - 55877338687*x^8 - 12553795921*x^9 - 
      210*IPi*(1728593*y + 68016*x^5*y^4 - 4*x^4*y^3*(39893 + 17004*y^2) + 
        4*x^3*y^2*(-2166937 + 39893*y^2) - x*(1728593 + 571242*y^2) + 
        x^2*(571242*y + 8667748*y^3)) + 176400*(-33264 - 399168*x - 
        2195424*x^2 - 7308480*x^3 - 16355608*x^4 - 25982240*x^5 - 
        30117920*x^6 - 25741828*x^7 - 16146117*x^8 - 7247458*x^9 - 
        2195424*x^10 - 399168*x^11 + 33264*x^12)*zeta2))/(11025*x^7*y^7) - 
   (XIPi^2*(-891875710 - 8893134106*x - 49968410502*x^2 - 170789900218*x^3 - 
      397372658753*x^4 - 666232646702*x^5 - 827769112450*x^6 - 
      771174129390*x^7 - 538490832005*x^8 - 278334686280*x^9 - 
      103555506712*x^10 - 26219947824*x^11 - 4049454962*x^12 - 
      287665280*x^13 - 210*IPi*(-5669725 - 51466579*x - 263762288*x^2 - 
        839610856*x^3 - 1803329108*x^4 - 2710034684*x^5 - 2889943518*x^6 - 
        2156820610*x^7 - 1062244057*x^8 - 277795101*x^9 + 15287930*x^10 + 
        39323410*x^11 + 12579980*x^12 + 1450260*x^13) + 
      529200*(-5838 - 83347*x - 486282*x^2 - 1655814*x^3 - 3763576*x^4 - 
        6055556*x^5 - 7089318*x^6 - 6072842*x^7 - 3766247*x^8 - 1637723*x^9 - 
        466728*x^10 - 72956*x^11 - 1630*x^12 + 604*x^13)*zeta2))/
    (11025*x^7*y^7) - (XIPi*(2917878454260*y^6 + 1333584000*IPi*
       (529 + 3190*y + 9952*y^2 + 21404*y^3 + 32954*y^4 + 36920*y^5 + 
        28728*y^6 + 15336*y^7 + 5346*y^8 + 1188*y^9 + 308*y^12)*zeta2 + 
      176400*(-17395691 - 152463937*y - 782838964*y^2 - 2506574168*y^3 - 
        5400918110*y^4 - 8134837228*y^5 - 8683619826*y^6 - 6481530556*y^7 - 
        3186930797*y^8 - 822542239*y^9 + 60496870*y^10 + 124384190*y^11 + 
        46995830*y^12 + 11456060*y^13)*zeta2 - 
      8330*y^8*(14338223 + 4838400*zeta3) - 
      3920*y^7*(-290781949 + 23058000*zeta3) + 
      5880*y^9*(81346079 + 27871200*zeta3) + 
      5880*y^11*(-158061613 + 61286400*zeta3) - 
      3136*y^4*(-1938836423 + 78624000*zeta3) + 
      245*y^13*(-41734031 + 309657600*zeta3) + 
      980*y^10*(-259548661 + 406425600*zeta3) - 
      140*y^5*(-40364681857 + 609638400*zeta3) - 
      1470*y^12*(454207199 + 1014451200*zeta3) - 
      672*y^3*(-7657548683 + 1083096000*zeta3) - 
      288*y*(-2804480893 + 2202060000*zeta3) - 
      72*y^2*(-33897711311 + 12380928000*zeta3) - 
      6*(16776249919 + 38426976000*zeta3)))/(4630500*x^7*y^7) + 
   (x^3*(-564035766552948 - 2172313498165534*y - 4516423380684592*y^2 - 
       11338855211570884*y^3 - 24196874113576278*y^4 - 
       29499731573218855*y^5 - 18957490104710555*y^6 - 4808520183677490*y^7 - 
       9265002904256785*y^8 - 7367203288298350*y^9 - 2112117855376095*y^10 + 
       53293025591820*y^11 + 12532730687960*y^12) + 
     176400*x^3*(-9763555210 - 37542815160*y - 124673172716*y^2 - 
       185422422356*y^3 - 153524284357*y^4 - 10085262254*y^5 + 
       53964891669*y^6 - 33888817508*y^7 - 147638703317*y^8 - 
       128733787798*y^9 - 37613089605*y^10 + 955025820*y^11 + 212227960*y^12)*
      zeta2 + 222264000*IPi*(-9126911 - 59523435*y - 284525236*y^2 - 
       910918664*y^3 - 1888274836*y^4 - 2741017188*y^5 - 2885805062*y^6 - 
       2154005740*y^7 - 1061019139*y^8 - 277520587*y^9 + 15293320*y^10 + 
       39330760*y^11 + 12586350*y^12 + 1453690*y^13 + 1050*y^14 + 140*y^15)*
      zeta2 - 148176000*(-1572421 + 12003564*y + 162059648*y^2 + 
       763107300*y^3 + 2133855899*y^4 + 4022401936*y^5 + 5428966886*y^6 + 
       5423021232*y^7 + 4039758920*y^8 + 2190736020*y^9 + 817421290*y^10 + 
       193714710*y^11 + 26314330*y^12 + 1490790*y^13 + 4200*y^14 + 560*y^15)*
      zeta3 + 46675440000*x^3*(13375 + 199933*y + 863948*y^2 + 2219854*y^3 + 
       3549761*y^4 + 3704715*y^5 + 2494778*y^6 + 1001480*y^7 + 271210*y^8 + 
       41258*y^9 + 2968*y^10)*zeta4)/(1944810000*x^7*y^7) - 
   (4*(-5669725 - 51466579*x - 263762288*x^2 - 839610856*x^3 - 
      1803329108*x^4 - 2710034684*x^5 - 2889943518*x^6 - 2156820610*x^7 - 
      1062244057*x^8 - 277795101*x^9 + 15287930*x^10 + 39323410*x^11 + 
      12579980*x^12 + 1450260*x^13)*XIPi*PolyLog[2, -x])/(105*x^7*y^7) - 
   (16*(4323 + 49131*x + 268846*x^2 + 904470*x^3 + 2054494*x^4 + 
      3314484*x^5 + 3898050*x^6 + 3381022*x^7 + 2158903*x^8 + 1000297*x^9 + 
      326064*x^10 + 71188*x^11 + 9458*x^12 + 604*x^13)*XIPi^2*PolyLog[2, -x])/
    (x^7*y^7) + (32*(6073 + 69718*x + 375856*x^2 + 1241084*x^3 + 
      2777234*x^4 + 4427768*x^5 + 5151384*x^6 + 4406184*x^7 + 2749626*x^8 + 
      1220868*x^9 + 365904*x^10 + 66528*x^11 + 11088*x^12)*XIPi*YIPi*
     PolyLog[2, -x])/(x^7*y^7) - 
   (96*(98 + 1589*x + 14958*x^2 + 69946*x^3 + 192020*x^4 + 350332*x^5 + 
      454218*x^6 + 438454*x^7 + 324037*x^8 + 185989*x^9 + 82128*x^10 + 
      26836*x^11 + 5762*x^12 + 604*x^13)*zeta2*PolyLog[2, -x])/(x^7*y^7) + 
   (4*(-5669725 - 51466579*x - 263762288*x^2 - 839610856*x^3 - 
      1803329108*x^4 - 2710034684*x^5 - 2889943518*x^6 - 2156820610*x^7 - 
      1062244057*x^8 - 277795101*x^9 + 15287930*x^10 + 39323410*x^11 + 
      12579980*x^12 + 1450260*x^13)*PolyLog[3, -x])/(105*x^7*y^7) + 
   (64*(165 - 765*x - 5582*x^2 - 10290*x^3 - 3716*x^4 + 21348*x^5 + 
      56058*x^6 + 87886*x^7 + 100693*x^8 + 85537*x^9 + 51636*x^10 + 
      21292*x^11 + 5300*x^12 + 604*x^13)*XIPi*PolyLog[3, -x])/(x^7*y^7) - 
   (128*XIPi*(529 + 3190*y + 9952*y^2 + 21404*y^3 + 32954*y^4 + 36920*y^5 + 
      28728*y^6 + 15336*y^7 + 5346*y^8 + 1188*y^9 + 1386*y^12)*
     PolyLog[3, -y])/(x^7*y^7) - 
   (96*(-431 - 1601*x + 5006*x^2 + 48542*x^3 + 159066*x^4 + 313412*x^5 + 
      425490*x^6 + 423118*x^7 + 318691*x^8 + 184801*x^9 + 82128*x^10 + 
      26836*x^11 + 3914*x^12 + 604*x^13)*PolyLog[4, -x])/(x^7*y^7) + 
   (96*(x - y)*(-395 + 7108*x*y - 29708*x^2*y^2 + 48828*x^3*y^3 - 
      31746*x^4*y^4 + 5544*x^5*y^5)*PolyLog[4, -(x/y)])/(x^7*y^7), 
  (8*XIPi^2*(2448399 + 28356801*x + 161617131*x^2 + 557800495*x^3 + 
      1302076720*x^4 + 2168512045*x^5 + 2646196791*x^6 + 2389885379*x^7 + 
      1591874501*x^8 + 768767160*x^9 + 259771820*x^10 + 57604400*x^11 + 
      7391650*x^12 + 402500*x^13 - 873180*IPi*y^12))/(105*x^7*y^7) - 
   (8*XIPi^3*(264*x^9 - 162*x*y^7 + 121*x^2*y^7 + 8*x^7*y*(-35 + 33*y) + 
      11*y^7*(-1 + 13*y^2 + 420*y^5)))/(x^7*y^7) + 
   (8*(15961750 + 176595965*x + 581870646*x^2 + 994180110*x^3 + 
      973518704*x^4 + 516992078*x^5 + 114704052*x^6)*XIPi*YIPi)/
    (105*x^4*y^7) + (32*XIPi^2*(-727 - 1738*y - 4272*y^2 - 7748*y^3 - 
      11262*y^4 - 12328*y^5 - 9576*y^6 - 4908*y^7 - 1479*y^8 - 198*y^9 + 
      2079*y^12)*YIPi)/(x^7*y^7) + 
   (XIPi*(507958026 - 1938520020*x - 48271486182*x^2 - 261965961110*x^3 - 
      808181762983*x^4 - 1675472157485*x^5 - 2471503771772*x^6 - 
      2660120455636*x^7 - 2100397332320*x^8 - 1204713304200*x^9 - 
      487918590838*x^10 - 131957014406*x^11 - 21281801373*x^12 - 
      1534981105*x^13 + 352800*(-3601 - 45385*x - 229878*x^2 - 723710*x^3 - 
        1548226*x^4 - 2354216*x^5 - 2577970*x^6 - 2014214*x^7 - 1071079*x^8 - 
        333091*x^9 - 16968*x^10 + 31556*x^11 + 24880*x^12 + 1628*x^13)*
       zeta2))/(11025*x^7*y^7) + (1081795085453 - 208515070260*y^11 - 
     45151274280*y^12 - 924173712000*IPi*x^9*zeta2 + 
     352800*(556066 - 4444825*y + 1676326*y^2 + 1885874*y^3 + 7694721*y^4 + 
       36509799*y^5 + 89191222*y^6 + 114073379*y^7 + 48780816*y^8 + 
       11988249*y^9 + 1312710*y^10 + 945*y^11 + 210*y^12)*zeta2 + 
     425561472000*zeta3 + 140*y^10*(77276661739 + 382082400*zeta3) + 
     90*y*(30170312807 + 39589334400*zeta3) + 
     336*y^3*(72813962131 + 113435784000*zeta3) + 
     7*y^9*(5602349525177 + 126923328000*zeta3) + 
     84*y^7*(577355351281 + 243001584000*zeta3) + 
     21*y^8*(2714991338501 + 274831200000*zeta3) + 
     6*y^5*(7607539048679 + 9315676944000*zeta3) + 
     y^2*(11395957314169 + 16418641680000*zeta3) + 
     y^6*(44197389483351 + 39295978848000*zeta3) + 
     y^4*(42178384544829 + 56195748000000*zeta3))/(2315250*x^4*y^7) + 
   (133056*XIPi*y^5*PolyLog[2, -x])/x^7 - (133056*y^5*PolyLog[3, -x])/x^7, 
  (-2*(2281669 + 22207075*x + 125732880*x^2 + 440021200*x^3 + 
      1053101168*x^4 + 1810636040*x^5 + 2294863866*x^6 + 2165888678*x^7 + 
      1519169405*x^8 + 780813305*x^9 + 285489858*x^10 + 70314546*x^11 + 
      10476048*x^12 + 717060*x^13)*XIPi)/(15*x^7*y^7) + 
   (16*(4224 + 46668*x + 259020*x^2 + 871758*x^3 + 1983543*x^4 + 
      3215586*x^5 + 3815218*x^6 + 3345930*x^7 + 2161691*x^8 + 1011752*x^9 + 
      331602*x^10 + 71660*x^11 + 9097*x^12 + 512*x^13)*XIPi^2)/(x^7*y^7) + 
   (32*(9600 + 110072*x + 362848*x^2 + 618016*x^3 + 603668*x^4 + 320169*x^5 + 
      71018*x^6)*XIPi*YIPi)/(x^4*y^7) + 
   (-2189676598 - 11051404498*y + 8264777826*y^2 + 174369236860*y^3 + 
     605273400480*y^4 + 1288146556235*y^5 + 2038731384508*y^6 + 
     2533140507410*y^7 + 2421876959947*y^8 + 1666006918516*y^9 + 
     768477489178*y^10 + 234806668796*y^11 + 55203970423*y^12 + 
     12790817865*y^13 + 2988995100*y^14 + 394651880*y^15 + 
     352800*x^3*(301 - 21086*y - 60267*y^2 - 188552*y^3 - 348007*y^4 - 
       383700*y^5 - 213689*y^6 + 2168*y^7 + 18586*y^8 + 8738*y^9 + 1444*y^10)*
      zeta2)/(22050*x^7*y^7), 
  (-4*(-332640 - 100800*x - 100800*x^2 - 56868136*x^3 - 539875784*x^4 - 
      1743888664*x^5 - 2975875406*x^6 - 2918159254*x^7 - 1547321100*x^8 - 
      330823525*x^9 + 19202750*x^10 + 11576320*x^11 - 524902*x^12 + 
      4180456*x^13 - 27552*x^14 + 560*x^15))/(315*x^7*y^7) + 
   (16*XIPi*(-3304 - 4048*y - 5728*y^2 - 3680*y^3 - 1664*y^4 - 128*y^5 - 
      26*y^7 + 1072*y^8 + 6245*y^9 + 10608*y^10 + 9788*y^11 - 3338*y^12 + 
      2468*y^13))/(3*x^7*y^7), 
  (4*(19200 + 220144*x + 725696*x^2 + 1236032*x^3 + 1208202*x^4 + 
     641456*x^5 + 139953*x^6 - 5232*x^7 - 4924*x^8 + 766*x^9 - 1444*x^10))/
   (x^4*y^7)}, 
 {((343793 + 4833706*x + 31264866*x^2 + 124294688*x^3 + 340085454*x^4 + 
      677459124*x^5 + 1012709728*x^6 + 1153168656*x^7 + 1004190978*x^8 + 
      664543396*x^9 + 328135336*x^10 + 116553664*x^11 + 27722224*x^12 + 
      3733088*x^13 + 35504*x^14 - 20096*x^15)*XIPi^4)/(6*x^8*y^8) - 
   (XIPi^3*(-43527694 - 209160588*y - 688256436*y^2 - 1512624512*y^3 - 
      2426990132*y^4 - 2828627704*y^5 - 2396737392*y^6 - 1407842464*y^7 - 
      547152303*y^8 - 118345854*y^9 - 13396844*y^10 + 48729520*y^11 + 
      67494140*y^12 + 49956424*y^13 + 28*(6171911 - 4324320*IPi)*y^14 + 
      24438128*y^15))/(630*x^8*y^8) + 
   ((48862498 + 867054468*x + 5758951038*x^2 + 23156452928*x^3 + 
      62903904308*x^4 + 122189137560*x^5 + 174702858512*x^6 + 
      185806260960*x^7 + 146021838785*x^8 + 82159606802*x^9 + 
      30233949628*x^10 + 4957652784*x^11 - 1338513008*x^12 - 
      1021686848*x^13 - 252695276*x^14 - 24438128*x^15 - 
      1680*IPi*(65801 + 789306*x + 4774126*x^2 + 18444416*x^3 + 
        49746446*x^4 + 98316980*x^5 + 146278440*x^6 + 166220208*x^7 + 
        144851256*x^8 + 96317232*x^9 + 48096048*x^10 + 17489472*x^11 + 
        4372368*x^12 + 672672*x^13 + 144144*x^14))*XIPi^2*YIPi)/
    (210*x^8*y^8) - (2*(366631 + 5264742*x + 34577186*x^2 + 138960832*x^3 + 
      383117986*x^4 + 767411884*x^5 + 1152314856*x^6 + 1317886416*x^7 + 
      1153766724*x^8 + 769448328*x^9 + 384792408*x^10 + 139915776*x^11 + 
      34978944*x^12 + 5381376*x^13 + 288288*x^14)*XIPi^3*YIPi)/(3*x^8*y^8) + 
   ((723200 + 1453952*x + 562592*x^2 - 706496*x^3 - 631503*x^4 - 116926*x^5 + 
      18018*x^6 + 672672*x^10)*XIPi^2*YIPi^2)/(x^4*y^8) - 
   (XIPi*YIPi*(-60706800 - 2564373600*x - 1632878700*x^2 + 11422723200*x^3 - 
      226689354885*x^4 - 1708697937086*x^5 - 4145136372762*x^6 - 
      4809018896864*x^7 - 2710622552544*x^8 - 594834975952*x^9 + 
      10154067550*x^10 - 1680*IPi*(14242844*y + 723477905*x^5*y^4 - 
        4*x*(3560711 + 2599104*y^2) + 20*x^3*y^2*(-3961409 + 15814822*y^2) + 
        4*x^2*y*(2599104 + 19807045*y^2) - 5*x^4*y^3*
         (63259288 + 144695581*y^2)) + 352800*(-1153152 - 16144128*x - 
        104936832*x^2 - 419747328*x^3 - 1153581952*x^4 - 2307156352*x^5 - 
        3462352864*x^6 - 3958324160*x^7 - 3463546959*x^8 - 2308727230*x^9 - 
        1154287134*x^10 - 419747328*x^11 - 104936832*x^12 - 16144128*x^13 + 
        1153152*x^14)*zeta2))/(88200*x^8*y^8) - 
   (XIPi^2*(-61185710593 - 693235859882*x - 4483056741926*x^2 - 
      18063958064384*x^3 - 50681643523994*x^4 - 104739558267708*x^5 - 
      164336437368040*x^6 - 198994502268688*x^7 - 187260843287774*x^8 - 
      136831875719964*x^9 - 76966656666852*x^10 - 32722659124288*x^11 - 
      10182935604912*x^12 - 2189261338208*x^13 - 290564754592*x^14 - 
      17908020480*x^15 - 1680*IPi*(-47868852 - 507082112*x - 3098112905*x^2 - 
        12002665504*x^3 - 32061702428*x^4 - 61719033656*x^5 - 
        87804761296*x^6 - 93116371200*x^7 - 73072114224*x^8 - 
        41089986632*x^9 - 15120343053*x^10 - 2478826392*x^11 + 
        669256504*x^12 + 510843424*x^13 + 126347638*x^14 + 12219064*x^15) + 
      1058400*(-206715 - 3452366*x - 23752814*x^2 - 96958496*x^3 - 
        268997594*x^4 - 540234684*x^5 - 811922064*x^6 - 927729904*x^7 - 
        809441544*x^8 - 535777264*x^9 - 264019284*x^10 - 93234368*x^11 - 
        21892400*x^12 - 2836192*x^13 - 35504*x^14 + 20096*x^15)*zeta2))/
    (176400*x^8*y^8) - (XIPi*(126970769735600*y^7 + 
      444528000*IPi*(53259 + 349902*y + 1205274*y^2 + 2864832*y^3 + 
        4951194*y^4 + 6374652*y^5 + 5970888*y^6 + 3958416*y^7 + 1689336*y^8 + 
        375408*y^9 + 32032*y^14)*zeta2 + 352800*(-295511283 - 3013956782*y - 
        18429281000*y^2 - 71720352512*y^3 - 192051770890*y^4 - 
        370261965500*y^5 - 527112706008*y^6 - 559121991184*y^7 - 
        438718118087*y^8 - 246605029598*y^9 - 90555076234*y^10 - 
        14451745392*y^11 + 4488033704*y^12 + 3279658256*y^13 + 
        932196660*y^14 + 190054768*y^15)*zeta2 + 
      y^2*(96486821316426 - 47789723520000*zeta3) - 
      20160*y^6*(-12534788923 + 14112000*zeta3) + 
      33600*y^11*(791939801 + 595526400*zeta3) + 
      7000*y^9*(2853432821 + 1088881920*zeta3) + 
      420*y^8*(73934590483 + 8780486400*zeta3) + 
      192*y^15*(-4839411623 + 12644352000*zeta3) + 
      840*y^12*(-6948801703 + 27095040000*zeta3) + 
      336*y^13*(-103474077937 + 48771072000*zeta3) - 
      140*y^5*(-2572481311529 + 79405401600*zeta3) + 
      140*y^10*(59572685831 + 99498067200*zeta3) - 
      42*y^4*(-7812461183389 + 685363392000*zeta3) - 
      56*y^14*(409135091111 + 908699904000*zeta3) - 
      7*(476676612229 + 1179734976000*zeta3) - 
      32*y^3*(-7197518394593 + 1565923968000*zeta3) - 
      6*y*(-4251604996603 + 4549003200000*zeta3)))/(37044000*x^8*y^8) + 
   (x^3*(-35874290681916444 - 169190883078655508*y - 376839145220164949*y^2 - 
       546735488068006489*y^3 - 493812440702484624*y^4 - 
       153063020578101956*y^5 + 1077836838419265337*y^6 + 
       1699164992420197105*y^7 + 639752867817945410*y^8 - 
       669504943551785450*y^9 - 1099551740496099866*y^10 - 
       648926420534031294*y^11 - 146612577292449446*y^12 + 
       2339852369371590*y^13 + 456350041081380*y^14) + 
     352800*x^3*(-302496451827 - 1464858502181*y - 5533080614824*y^2 - 
       9421528139782*y^3 - 10426103972202*y^4 - 5480739876190*y^5 + 
       10805092863848*y^6 + 19460573311772*y^7 + 9444547327880*y^8 - 
       5203389159480*y^9 - 10876843047852*y^10 - 6667071931852*y^11 - 
       1510186082856*y^12 + 27454826520*y^13 + 4991786640*y^14)*zeta2 + 
     1778112000*IPi*(-76354540 - 584846320*y - 3318947761*y^2 - 
       12045483728*y^3 - 28244064018*y^4 - 47660875596*y^5 - 
       63119229796*y^6 - 68699892480*y^7 - 60049511814*y^8 - 
       38196073812*y^9 - 15120337773*y^10 - 2478812952*y^11 + 
       669278344*y^12 + 510866944*y^13 + 126364438*y^14 + 12226744*y^15 + 
       2040*y^16 + 240*y^17)*zeta2 - 592704000*(-17360456 + 331110608*y + 
       4221284058*y^2 + 23100676344*y^3 + 79027566897*y^4 + 
       187238347262*y^5 + 322226754458*y^6 + 413643745840*y^7 + 
       402485364185*y^8 + 299139286338*y^9 + 168993456306*y^10 + 
       70891465792*y^11 + 21136724896*y^12 + 4181632896*y^13 + 
       480658432*y^14 + 23153056*y^15 + 16320*y^16 + 1920*y^17)*zeta3 - 
     93350880000*x^4*(496585 + 8013206*y + 38400032*y^2 + 111054040*y^3 + 
       196362637*y^4 + 238199002*y^5 + 200297746*y^6 + 115494528*y^7 + 
       44350192*y^8 + 10694368*y^9 + 1481008*y^10 + 102656*y^11)*zeta4)/
    (31116960000*x^8*y^8) - (2*(-47868852 - 507082112*x - 3098112905*x^2 - 
      12002665504*x^3 - 32061702428*x^4 - 61719033656*x^5 - 87804761296*x^6 - 
      93116371200*x^7 - 73072114224*x^8 - 41089986632*x^9 - 
      15120343053*x^10 - 2478826392*x^11 + 669256504*x^12 + 510843424*x^13 + 
      126347638*x^14 + 12219064*x^15)*XIPi*PolyLog[2, -x])/(105*x^8*y^8) - 
   (4*(74217 + 977962*x + 6317492*x^2 + 25481808*x^3 + 70725406*x^4 + 
      142590196*x^5 + 215417572*x^6 + 248139264*x^7 + 219432912*x^8 + 
      148700464*x^9 + 76406566*x^10 + 29170528*x^11 + 8000728*x^12 + 
      1496816*x^13 + 174440*x^14 + 10048*x^15)*XIPi^2*PolyLog[2, -x])/
    (x^8*y^8) + (4*(209945 + 2807322*x + 17891230*x^2 + 70912832*x^3 + 
      194034590*x^4 + 386893268*x^5 + 579142872*x^6 + 660922416*x^7 + 
      577715688*x^8 + 384893520*x^9 + 192384192*x^10 + 69957888*x^11 + 
      17489472*x^12 + 2690688*x^13 + 384384*x^14)*XIPi*YIPi*PolyLog[2, -x])/
    (x^8*y^8) - (12*(2553 + 45498*x + 573578*x^2 + 3370080*x^3 + 
      11544286*x^4 + 26543252*x^5 + 44076464*x^6 + 55223760*x^7 + 
      53534328*x^8 + 40763536*x^9 + 24557004*x^10 + 11702464*x^11 + 
      4341808*x^12 + 1199840*x^13 + 220752*x^14 + 20096*x^15)*zeta2*
     PolyLog[2, -x])/(x^8*y^8) + 
   (2*(-47868852 - 507082112*x - 3098112905*x^2 - 12002665504*x^3 - 
      32061702428*x^4 - 61719033656*x^5 - 87804761296*x^6 - 93116371200*x^7 - 
      73072114224*x^8 - 41089986632*x^9 - 15120343053*x^10 - 
      2478826392*x^11 + 669256504*x^12 + 510843424*x^13 + 126347638*x^14 + 
      12219064*x^15)*PolyLog[3, -x])/(105*x^8*y^8) + 
   (16*(2145 - 31046*x - 241060*x^2 - 752400*x^3 - 1418666*x^4 - 
      1697948*x^5 - 1014644*x^6 + 788160*x^7 + 3000696*x^8 + 4412320*x^9 + 
      4262494*x^10 + 2936320*x^11 + 1442176*x^12 + 487808*x^13 + 
      102368*x^14 + 10048*x^15)*XIPi*PolyLog[3, -x])/(x^8*y^8) - 
   (16*XIPi*(17753 + 116634*y + 401758*y^2 + 954944*y^3 + 1650398*y^4 + 
      2124884*y^5 + 1990296*y^6 + 1319472*y^7 + 563112*y^8 + 125136*y^9 + 
      48048*y^14)*PolyLog[3, -y])/(x^8*y^8) + 
   (48*(16016*x^14 + 9520*y^8 + 14840*x*y^8 + 13349*x^2*y^8 + 4160*x^3*y^8 - 
      9600*x^4*y^8 - 15296*x^5*y^8 - 10992*x^6*y^8 - 5024*x^7*y^8 - 
      1716*y^10 - 4004*y^14)*PolyLog[4, -x])/(x^8*y^8) + 
   (12*(x - y)*(-14279 + 303256*x*y - 1603386*x^2*y^2 + 3684648*x^3*y^3 - 
      3973464*x^4*y^4 + 224224*x^5*y^5*(8 + y + y^2))*PolyLog[4, -(x/y)])/
    (x^8*y^8), -1/210*(XIPi^2*(-4147563 + 77203282*y + 329199734*y^2 + 
       814951040*y^3 + 1363264966*y^4 + 1608443844*y^5 + 1344655256*y^6 + 
       780021872*y^7 + 308252806*y^8 + 102464908*y^9 + 93637852*y^10 + 
       139628160*y^11 + 133033600*y^12 + 36263808*y^13 + 
       (6048*I)*(24679*I - (10010*I)*IPi)*y^14 + 25248896*y^15))/(x^8*y^8) + 
   (22*XIPi^3*(364*x^10 - 218*x*y^8 + 169*x^2*y^8 + 4*x^8*y*(-96 + 91*y) - 
      13*y^8*(1 - 15*y^2 + 560*y^6)))/(x^8*y^8) + 
   ((-1134000 + 155703050*x + 323304876*x^2 + 147288300*x^3 - 122835200*x^4 - 
      123009581*x^5 - 26642874*x^6 + 962354*x^7)*XIPi*YIPi)/(15*x^5*y^8) + 
   (4*XIPi^2*(-23759 - 66870*y - 181810*y^2 - 362240*y^3 - 577650*y^4 - 
      716620*y^5 - 665352*y^6 - 439824*y^7 - 193875*y^8 - 50886*y^9 - 
      6006*y^10 + 72072*y^14)*YIPi)/(x^8*y^8) + 
   (XIPi*(937721093 - 18363444302*x - 310327389559*x^2 - 1845361246768*x^3 - 
      6657807455313*x^4 - 16665540958458*x^5 - 30559141124155*x^6 - 
      42213862156384*x^7 - 44500641088472*x^8 - 35890107040592*x^9 - 
      21988677396084*x^10 - 10051687879184*x^11 - 3315315448522*x^12 - 
      742967682912*x^13 - 100670356209*x^14 - 6162123656*x^15 + 
      88200*(-67681 - 963386*x - 5806344*x^2 - 22114224*x^3 - 58492606*x^4 - 
        112935284*x^5 - 163098460*x^6 - 177894048*x^7 - 145871967*x^8 - 
        87932366*x^9 - 36759368*x^10 - 8925152*x^11 - 104920*x^12 + 
        736272*x^13 + 451312*x^14 + 26432*x^15)*zeta2))/(11025*x^8*y^8) + 
   (-158470023801600 - 16845961156440*x^13 - 2015602142640*x^14 - 
     64076044032000*IPi*x^11*zeta2 + 352800*(15876000 - 1408613500*x - 
       2986635400*x^2 - 1495985960*x^3 + 923345920*x^4 + 1020720241*x^5 + 
       266278274*x^6 + 82072064*x^7 + 213211040*x^8 + 242757480*x^9 + 
       48893488*x^10 + 80606568*x^11 + 85273248*x^12 + 24480*x^13 + 
       2880*x^14)*zeta2 + 1960*x^8*(29353100790151 + 10378368000*zeta3) + 
     756*x^10*(30235519901581 + 21851648000*zeta3) + 
     630*x^9*(71504888981669 + 35637504000*zeta3) - 
     2700*x*(152271594437 + 39689216000*zeta3) - 
     1344*x^3*(-7897989308611 + 62025768000*zeta3) + 
     24*x^12*(35636635526087 + 140273280000*zeta3) - 
     42*x^11*(-160574527960027 + 559625472000*zeta3) + 
     42*x^6*(735856620552037 + 1107227520000*zeta3) + 
     15*x^7*(3311455549624771 + 1729668326400*zeta3) + 
     32*x^4*(505305257945989 + 3271429728000*zeta3) - 
     8*x^2*(-342627390525587 + 26930098944000*zeta3) + 
     x^5*(19175218889198453 + 111555190656000*zeta3))/(37044000*x^5*y^8) + 
   (576576*XIPi*y^6*PolyLog[2, -x])/x^8 - (576576*y^6*PolyLog[3, -x])/x^8, 
  -1/105*((135830727 + 1538151118*x + 10144733130*x^2 + 42063397016*x^3 + 
       121369672242*x^4 + 256776061388*x^5 + 410442743634*x^6 + 
       503741682872*x^7 + 477819821452*x^8 + 349754308064*x^9 + 
       195683531148*x^10 + 82094110616*x^11 + 24986537072*x^12 + 
       5212957680*x^13 + 668873818*x^14 + 40121064*x^15)*XIPi)/(x^8*y^8) + 
   (2*(142857 + 1857306*x + 12163734*x^2 + 49027552*x^3 + 135924518*x^4 + 
      274264996*x^5 + 415732192*x^6 + 481360560*x^7 + 428436762*x^8 + 
      292419540*x^9 + 151332300*x^10 + 58096416*x^11 + 15942376*x^12 + 
      2939152*x^13 + 324920*x^14 + 16384*x^15)*XIPi^2)/(x^8*y^8) + 
   (4*(723200 + 1453952*x + 562592*x^2 - 706496*x^3 - 643845*x^4 - 
      135274*x^5 + 6006*x^6)*XIPi*YIPi)/(x^4*y^8) + 
   (-28280650508 - 146201843464*y + 515639789177*y^2 + 6486183103360*y^3 + 
     28472404620093*y^4 + 79013978735118*y^5 + 155988933263758*y^6 + 
     228619838984784*y^7 + 252900525299439*y^8 + 211780245499838*y^9 + 
     133622422023713*y^10 + 62871485274472*y^11 + 21710070703832*y^12 + 
     5454790225584*y^13 + 1072267681730*y^14 + 211637114632*y^15 + 
     43056873150*y^16 + 5021803260*y^17 - 
     352800*x^4*(-959 - 458378*y - 1490110*y^2 - 4948704*y^3 - 7389015*y^4 - 
       7975182*y^5 - 5683236*y^6 - 2240512*y^7 - 153128*y^8 + 304688*y^9 + 
       144280*y^10 + 22720*y^11)*zeta2)/(88200*x^8*y^8), 
  -1/315*(-5045040 - 1663200*x - 1663200*x^2 + 202645376*x^3 + 
      578981584*x^4 + 3946722592*x^5 + 11022986800*x^6 + 13605285360*x^7 + 
      7882310197*x^8 + 1900058698*x^9 + 321669933*x^10 + 506687440*x^11 + 
      520582160*x^12 + 280146160*x^13 + 1899968*x^14 + 67227584*x^15 - 
      371760*x^16 + 1920*x^17)/(x^8*y^8) + 
   (8*XIPi*(-26762 - 41988*y - 71836*y^2 - 65888*y^3 - 41276*y^4 - 
      12488*y^5 - 2880*y^6 + 6345*y^8 + 34186*y^9 + 79805*y^10 + 
      136160*y^11 + 152560*y^12 + 111040*y^13 - 22796*y^14 + 19552*y^15))/
    (3*x^8*y^8), (-2*(-361600 - 726976*x - 281296*x^2 + 353248*x^3 + 
     331691*x^4 + 97630*x^5 + 44967*x^6 + 68640*x^7 + 75760*x^8 + 55744*x^9 - 
     3236*x^10 + 11360*x^11))/(x^4*y^8)}}


==> anc/Amp2L_HE_Mmppp.wl <==
(*Fermion contribution to the two-loop single-minus (-+++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 4*Ncf*Qf**4*alpha**2*aS/Pi*CFf has been taken out*)
(*The following are coefficeints M_{-+++}^{(1,0,f,p,q)}(x,y)*)
{{(-2*XIPi^2*(x + 4*x^2 + 3*x^3 + x^4 - y))/y^2 + (4*XIPi*(1 - x*y))/y + 
   XIPi*(1 - 2*x*y)*YIPi - (3*(2 + 6*x + 9*x^2 + 8*x^3 + 9*x^4 + 6*x^5 + 
      2*x^6)*zeta2)/(x^2*y^2), 0, 0, 0, 0}, 
 {(-4*x*XIPi)/y - ((I/3)*Pi^3*(-58 - 10*x + 21*x^2)*XIPi)/(x*y) - 
   ((24*I)*Pi*(2 + x)*XIPi^2)/y - (((16*I)/3)*Pi*(2 + x)*XIPi^3)/y - 
   ((15 + 20*x + 2*x^2)*XIPi^4)/(6*x*y) + (3*XIPi^3*(3*x^2 - 2*y))/(x*y) + 
   (4*XIPi^2*(x^2 + y))/(x*y) - ((12*I)*Pi^3*(-1 - 2*x*y))/(x*y) - 
   (4*(1 - x*y))/(x*y) + ((-1 + 30*x + 7*x^2)*XIPi^2*YIPi)/(x*y) + 
   ((2*I)*Pi*(-4 + 6*x + 17*x^2)*XIPi^2*YIPi)/(x*y) + 
   (2*(8 + 30*x + 11*x^2)*XIPi^3*YIPi)/(3*x*y) - (2*XIPi*(-1 - 2*x*y)*YIPi)/
    (x*y) - (XIPi^2*(3 - 22*x*y)*YIPi^2)/(x*y) - 
   ((2*I)*Pi*(-1 + 9*x)*XIPi*zeta2)/x - (10*(7 + 14*x + 4*x^2)*XIPi^2*zeta2)/
    (x*y) + (6*XIPi*(17*x^2 + 26*y)*zeta2)/(x*y) - 
   (2*(1 - x*y)*zeta2)/(x*y) + (26*XIPi*(-1 - 6*x*y)*YIPi*zeta2)/(x*y) - 
   (2*(-373 - 122*x*y)*zeta2sq)/(5*x*y) + (16*(4 + x)*XIPi*zeta3)/x - 
   (8*(4 - x*y)*zeta3)/(x*y) + (48*(2 + x)*XIPi*PolyLog[2, -x])/y + 
   (4*(2 + x)*XIPi^2*PolyLog[2, -x])/y - 
   (2*(5 + 18*x + 20*x^2)*XIPi*YIPi*PolyLog[2, -x])/(x*y) - 
   (6*(-1 - 2*x*y)*zeta2*PolyLog[2, -x])/(x*y) - (48*(2 + x)*PolyLog[3, -x])/
    y + (16*(2 + x)*XIPi*PolyLog[3, -x])/y + 
   (4*(10 + 14*x + 3*x^2)*XIPi*PolyLog[3, -y])/(x*y) + 
   (40*(-1 + x)*PolyLog[4, -x])/x + (20*(x - y)*PolyLog[4, -(x/y)])/(x*y), 
  (-4*x*XIPi)/y + ((6*I)*Pi*(2 + x)*XIPi^2)/y - (2*(-2 + x)*(2 + 3*x)*XIPi^3)/
    (3*x*y) - (2*XIPi^2*(5*x^2 - 8*y))/(x*y) + ((3*I)*Pi^3*(-1 - 2*x*y))/
    (x*y) + (4*(1 - x*y))/(x*y) - (2*(2 + 6*x + x^2)*XIPi^2*YIPi)/(x*y) + 
   (XIPi*(1 - 10*x*y)*YIPi)/(x*y) - (32*XIPi*(x^2 + y)*zeta2)/(x*y) - 
   (24*(1 - x*y)*zeta2)/(x*y) + (2*(17 - 14*x*y)*zeta3)/(x*y) - 
   (12*(2 + x)*XIPi*PolyLog[2, -x])/y + (12*(2 + x)*PolyLog[3, -x])/y, 
  (x*XIPi^2)/y - (XIPi*(x^2 + 14*y))/(x*y) + (2*(1 - x*y))/(x*y) - 
   (XIPi*(-1 - 2*x*y)*YIPi)/(x*y) + (8*(1 - x*y)*zeta2)/(x*y), 
  (4*XIPi)/(3*x) - (2*(1 - x*y))/(x*y), (1 - x*y)/(6*x*y)}, 
 {(XIPi^4*(6 + 12*y - 4*(-1 + x)*y^3))/(12*x^2*y^2) + 
   (4*XIPi^3*(-2 - IPi*x^3*(-1 + y) - 7*y - 19*y^2 - 7*y^3 - 2*y^4))/
    (3*x^2*y^2) + (XIPi^3*(14 + 20*x + 4*x^3*(-1 + y))*YIPi)/(3*x^2*y^2) + 
   (XIPi^2*(8 + 64*y + 52*y^2 - 16*(-1 + x)*y^3 - 
      8*IPi*(3 + 6*y + 8*(-1 + x)*y^3))*YIPi)/(2*x^2*y^2) + 
   (XIPi^2*(7 + 24*x + 16*x^2*y)*YIPi^2)/(x*y^2) + 
   (XIPi^2*(-6*y*(16 + 79*y + 16*y^2) - 24*IPi*(-1 + y^4) + 
      6*(9 + 26*y + 12*y^3 + 2*y^4)*zeta2))/(3*x^2*y^2) + 
   (XIPi*YIPi*(33 + 456*y + 720*y^2 + 306*y^3 + 
      6*IPi*(5*y + 7*x^2*y - x*(5 + 7*y^2)) + 
      12*(-99 - 189*y + 24*y^2 + 68*y^3 + 26*y^4)*zeta2))/(3*x^2*y^2) - 
   (2*XIPi*(6*IPi*(7 + 14*y + 2*(-1 + x)*y^3)*zeta2 + 
      6*(4 - 20*y - 42*y^2 - 20*y^3 + 4*y^4)*zeta2 + 
      3*(17 - 72*y^2 + 17*y^4 - 4*zeta3 + y*(-27 + 32*zeta3) + 
        y^3*(-27 + 40*zeta3))))/(3*x^2*y^2) + 
   (180*x*(107 + 291*x + 194*x^2 - 10*x^3)*zeta2 - 
     1080*IPi*(-9 - 10*x + 4*x^4)*zeta2 + 
     90*(30*x^4 + 56*zeta3 + x*(-57 + 354*zeta3) + x^3*(-54 + 452*zeta3) + 
       x^2*(-81 + 678*zeta3)) + 90*x*(267 + 648*x + 398*x^2 - 68*x^3)*zeta4)/
    (90*x^2*y^2) + (4*x*XIPi^2*(-1 + y)*PolyLog[2, -x])/y^2 + 
   (16*XIPi*(-1 + y^4)*PolyLog[2, -x])/(x^2*y^2) + 
   (4*XIPi*(5 + 10*x + 8*x^3*(-1 + y))*YIPi*PolyLog[2, -x])/(x^2*y^2) + 
   (4*(1 + 2*x*y*(-1 + y + y^2))*zeta2*PolyLog[2, -x])/(x^2*y^2) - 
   (8*x*XIPi*(-1 + y)*PolyLog[3, -x])/y^2 - (16*(-1 + y^4)*PolyLog[3, -x])/
    (x^2*y^2) + (8*XIPi*(x - y)*PolyLog[3, -y])/(x^2*y^2) + 
   (8*(-1 + x)*y*PolyLog[4, -x])/x^2 + ((4 + 8*x)*PolyLog[4, -(x/y)])/
    (x^2*y^2), (4*(14 + 28*x + 15*x^2 + x^3 - x^4)*XIPi^2)/(x^2*y^2) + 
   (8*XIPi^3*(1 + y^2))/(3*x^2*y) + (12*XIPi^2*YIPi)/(x^2*y) - 
   (2*XIPi*(3 + 2*y)*(-5 + y + 15*y^2)*YIPi)/(x^2*y^2) - 
   (2*XIPi*(12 + 48*y^2 + 12*y^4 + 5*y*(33 + 12*zeta2) + 
      5*y^3*(33 + 12*zeta2)))/(3*x^2*y^2) + 
   (6*(21 + 52*x + 72*x^2 + 48*x^3 + 14*x^4)*zeta2 - 
     6*x*(34 + 8*zeta3 + 5*x^3*(-5 + 8*zeta3) + 9*x*(3 + 16*zeta3) + 
       6*x^2*(3 + 16*zeta3)))/(3*x^2*y^2), 
  (-2*(34 + 68*x + 50*x^2 + 16*x^3 + x^4)*XIPi)/(x^2*y^2) - 
   (10*XIPi^2*(1 + y^2))/(x^2*y) - (4*XIPi*(3 + 8*y + 16*x*y)*YIPi)/(x*y^2) + 
   (-3*(150 + 451*y + 687*y^2 + 458*y^3 + 78*y^4) + 
     24*x*(10 - 9*y - 33*y^2 + 5*y^3)*zeta2)/(6*x^2*y^2), 
  (-35 + 16*x + 366*x^2 + 244*x^3 + 36*x^4)/(3*x^2*y^2) - 
   (4*XIPi*(3 - 5*y - 5*y^3 + 3*y^4))/(3*x^2*y^2), 
  (122 + 432*x + 288*x^2 + 22*x^3)/(6*x*y^2)}, 
 {((53 + 258*x + 1058*x^2 + 1584*x^3 + 1178*x^4 + 456*x^5 + 54*x^6)*XIPi^4)/
    (12*x^3*y^3) + 
   (XIPi^3*(12*IPi*(-9 + 8*y + 13*y^2 - 13*y^4 - 8*y^5 + 9*y^6) - 
      2*(42 + 26*y + 155*y^2 + 120*y^3 + 155*y^4 + 26*y^5 + 42*y^6)))/
    (6*x^3*y^3) + (XIPi^3*(27 + 342*x*y + 822*x^2*y + 818*x^3*y + 438*x^4*y + 
      54*x^5*y)*YIPi)/(3*x^3*y^3) + 
   (XIPi^2*(6 + 134*y + 55*y^2 + 20*y^3 + 12*y^4 + 42*y^6 + 
      6*IPi*(-15 - 92*y - 211*y^2 - 208*y^3 - 84*y^4 + 16*y^5 + 12*y^6))*
     YIPi)/(x^3*y^3) - ((18 - 29*x - 20*x^2 + 132*x^3 + 360*x^4 + 60*x^5)*
     XIPi^2*YIPi^2)/(2*x^2*y^3) + 
   (XIPi*YIPi*(3*(-59 - 122*x - 166*x^2 - 176*x^3 + 74*x^4) + 
      36*IPi*(5*y - 51*x^2*y + x*(-5 + 51*y^2)) + 
      24*(324 + 1032*x + 1613*x^2 + 1718*x^3 + 1011*x^4 + 660*x^5 + 45*x^6)*
       zeta2))/(6*x^3*y^3) + 
   (XIPi^2*(-252*IPi*(-1 + y^6) - 6*(4 + 105*y + 199*y^2 + 136*y^3 + 
        199*y^4 + 105*y^5 + 4*y^6) + 6*(87 - 278*y - 1044*y^2 - 760*y^3 - 
        456*y^4 - 236*y^5 + 150*y^6)*zeta2))/(6*x^3*y^3) + 
   (XIPi*(-473 - 473*y^6 + 6*(-24 + 1088*y + 3530*y^2 + 4832*y^3 + 3530*y^4 + 
        1088*y^5 - 24*y^6)*zeta2 + 36*IPi*(-55 + 94*y + 192*y^2 + 72*y^3 + 
        6*y^4 + 16*y^5 + 2*y^6)*zeta2 + 72*zeta3 - 22*y*(97 + 48*zeta3) + 
      24*y^3*(29 + 80*zeta3) - 2*y^5*(1067 + 384*zeta3) + 
      y^2*(-802 + 744*zeta3) + y^4*(-802 + 2400*zeta3)))/(6*x^3*y^3) + 
   (180*x*(182 + 789*y + 79*y^2 - 761*y^3 + 283*y^4 + 91*y^5)*zeta2 - 
     540*IPi*(60 + 12*y - 617*y^2 + 292*y^3 + 1055*y^4 + 422*y^5 + 84*y^6)*
      zeta2 + 11520*IPi*x*(x - y)*y*zeta3 - 
     5*(x*(986 - 4158*y + 45335*y^2 + 98839*y^3 + 42723*y^4 + 493*y^5) + 
       72*(394 + 1355*y + 2643*y^2 + 2850*y^3 + 1416*y^4 + 480*y^5 + 120*y^6)*
        zeta3) + 90*x*(4107 - 1103*y + 5684*y^2 + 7392*y^3 + 4068*y^4 + 
       564*y^5)*zeta4)/(180*x^3*y^3) + 
   (6*(9 + 18*x + 35*x^2 + 26*x^3 + 5*x^4)*XIPi^2*(-1 + y)*PolyLog[2, -x])/
    (x^2*y^3) + (84*XIPi*(-1 + y^6)*PolyLog[2, -x])/(x^3*y^3) - 
   (12*XIPi*(-11 - 40*x - 84*x^2 + 46*x^3*(-1 + y) + 4*x^4*(-1 + y)*y)*YIPi*
     PolyLog[2, -x])/(x^3*y^3) + 
   (6*(1 + 2*x*y*(5 + 13*y - 25*y^2 - 11*y^3 + y^4))*zeta2*PolyLog[2, -x])/
    (x^3*y^3) - (12*(-12 - 24*x - 4*x^2 + 8*x^3 + x^4)*XIPi*(-1 + y)*
     PolyLog[3, -x])/(x^2*y^3) - (84*(-1 + y^6)*PolyLog[3, -x])/(x^3*y^3) - 
   (12*(6 + 30*x + 109*x^2 + 144*x^3 + 92*x^4 + 32*x^5 + 4*x^6)*XIPi*
     PolyLog[3, -y])/(x^3*y^3) - 
   (12*(-1 + x)*(20 + 40*y + 56*y^2 + 36*y^3 + 3*y^4)*PolyLog[4, -x])/
    (x^3*y^2) - (6*(x - y)*(3 - 36*x*y + 20*x^2*y^2)*PolyLog[4, -(x/y)])/
    (x^3*y^3), (-2*(58 + 174*x + 367*x^2 + 444*x^3 + 269*x^4 + 76*x^5 + 
      9*x^6)*XIPi^3)/(3*x^3*y^3) + 
   (2*XIPi^2*(-3 - 54*y + 44*y^2 + 40*y^3 + 44*y^4 - 54*y^5 - 3*y^6 - 
      9*IPi*x*(x - y^2)*(-1 + 4*y - 4*y^2 + y^3)))/(x^3*y^3) - 
   (2*(-18 + 70*x + 144*x^2 + 148*x^3 + 63*x^4 + 9*x^5)*XIPi^2*YIPi)/
    (x^3*y^2) + (2*XIPi*(69 + 9*IPi*(x - y) + y - 226*y^2 - 134*y^3 - 12*y^4)*
     YIPi)/(x^3*y^3) + (2*XIPi*(-54 + 6*y*(-9 + 210*zeta2) + 
      6*y^5*(9*x + 210*zeta2) + 4*y^3*(-9 + 1236*zeta2) + 
      y^2*(6 + 3810*zeta2) + y^4*(6 + 3810*zeta2)))/(3*x^3*y^3) + 
   (-1296*IPi*x*(4 + 2*x - 2*x^3 - 2*x^4 + x^5)*zeta2 + 
     24*(84 + 114*x - 589*x^2 - 1644*x^3 - 1736*x^4 - 638*x^5 + 11*x^6)*
      zeta2 - x*(1228 - 2784*zeta3 + 4*x^5*(19 + 672*zeta3) + 
       4*x^2*(-3049 + 2880*zeta3) + x*(4183 + 3216*zeta3) + 
       2*x^4*(-7673 + 3648*zeta3) + x^3*(-30421 + 15936*zeta3)))/
    (12*x^3*y^3) - (36*(5 + 5*x + x^2)*XIPi*(x^2 - y)*(-1 + y)*
     PolyLog[2, -x])/(x^2*y^3) + (36*(5 + 5*x + x^2)*(x^2 - y)*(-1 + y)*
     PolyLog[3, -x])/(x^2*y^3), 
  (XIPi^2*(-42 + 19*y + 28*y^2 + 19*y^3 - 42*y^4))/(x^3*y^2) + 
   (XIPi*(-54 + 412*y + 116*y^2 + 32*y^3 + 116*y^4 + 412*y^5 - 54*y^6))/
    (2*x^3*y^3) + ((100 + 56*x - 8*x^2)*XIPi*YIPi)/(x*y^3) + 
   (3*(198 + 726*y + 477*y^2 - 2056*y^3 - 3693*y^4 - 1530*y^5 + 40*y^6) + 
     24*x*(26 + 22*y - 111*y^2 - 233*y^3 - 143*y^4 + 13*y^5)*zeta2)/
    (12*x^3*y^3), (2*(-70 - 296*x + 379*x^2 + 1888*x^3 + 2384*x^4 + 926*x^5 + 
      105*x^6))/(3*x^3*y^3) + (XIPi*(-36 + 84*y - 6*y^2 + 8*y^3 - 6*y^4 + 
      84*y^5 - 36*y^6))/(3*x^3*y^3), 
  (-30 + 435*x + 1246*x^2 + 1452*x^3 + 588*x^4 + 83*x^5)/(6*x^2*y^3)}, 
 {((108 + 573*x + 2921*x^2 + 6740*x^3 + 8892*x^4 + 7170*x^5 + 3488*x^6 + 
      946*x^7 + 80*x^8)*XIPi^4)/(3*x^4*y^4) + 
   (XIPi^3*(240*IPi*(-8 + 10*y + 13*y^2 - 13*y^6 - 10*y^7 + 8*y^8) - 
      4*(322 + 201*y + 1197*y^2 + 1316*y^3 + 1656*y^4 + 1316*y^5 + 1197*y^6 + 
        201*y^7 + 322*y^8)))/(18*x^4*y^4) + 
   (2*(-212 + 2531*x + 9976*x^2 + 19441*x^3 + 24488*x^4 + 19405*x^5 + 
      9418*x^6 + 2595*x^7 + 322*x^8 + 12*IPi*(-45 - 266*x - 749*x^2 - 
        1156*x^3 - 980*x^4 - 392*x^5 + 80*x^6 + 200*x^7 + 20*x^8))*XIPi^2*
     YIPi)/(3*x^4*y^4) - (4*(-10 + 787*x + 3313*x^2 + 7182*x^3 + 9426*x^4 + 
      7560*x^5 + 3650*x^6 + 980*x^7 + 80*x^8)*XIPi^3*YIPi)/(3*x^4*y^4) - 
   (2*(30 + 63*x + 293*x^2 + 388*x^3 + 148*x^4 + 200*x^5 + 440*x^6 + 20*x^7)*
     XIPi^2*YIPi^2)/(x^3*y^4) + 
   (2*XIPi*YIPi*(-711 + 996*x + 7261*x^2 - 4787*x^3 - 15547*x^4 - 6819*x^5 + 
      3*IPi*(110*y + 78*x^3*y^2 - 3*x^2*y*(359 + 26*y^2) + 
        x*(-110 + 1077*y^2)) + 36*(720 + 3200*x + 9568*x^2 + 18293*x^3 + 
        20188*x^4 + 13108*x^5 + 5390*x^6 + 2180*x^7 + 20*x^8)*zeta2))/
    (9*x^4*y^4) + (XIPi^2*(628 + 2512*x + 17143*x^2 + 42637*x^3 + 57409*x^4 + 
      46687*x^5 + 20214*x^6 + 3558*x^7 - 108*x^8 + 
      6*IPi*x*(1307 + 3921*x + 7486*x^2 + 8437*x^3 + 5516*x^4 + 1951*x^5 + 
        322*x^6)*(-1 + y) + 36*(132 + 1515*x + 7815*x^2 + 18020*x^3 + 
        23992*x^4 + 19374*x^5 + 9300*x^6 + 2470*x^7 + 240*x^8)*zeta2))/
    (9*x^4*y^4) + (XIPi*(-6599 - 6599*y^8 + 
      648*IPi*(-80 + 141*y + 239*y^2 + 186*y^3 + 180*y^4 + 72*y^5 - 
        10*x*y^6 + 10*y^7)*zeta2 - 72*(20 - 3152*y - 13471*y^2 - 28278*y^3 - 
        35868*y^4 - 28278*y^5 - 13471*y^6 - 3152*y^7 + 20*y^8)*zeta2 - 
      64*y^7*(647 + 162*zeta3) - 64*y*(647 + 189*zeta3) + 
      108*y^2*(-323 + 428*zeta3) + 108*y^6*(-323 + 672*zeta3) + 
      24*y^4*(271 + 1584*zeta3) + 6*y^3*(607 + 7056*zeta3) + 
      6*y^5*(607 + 12528*zeta3)))/(27*x^4*y^4) - 
   (240*x*(2322 - 5082*x - 42661*x^2 - 68487*x^3 - 55343*x^4 - 19155*x^5 + 
       808*x^6 + 2150*x^7)*zeta2 + 4320*IPi*(-432 + 876*x + 3040*x^2 + 
       2110*x^3 + 1490*x^4 + 2712*x^5 + 1809*x^6 + 421*x^7 + 322*x^8)*zeta2 + 
     172800*IPi*x^2*(x - y)*y^2*zeta3 + 
     5*(-193536*zeta3 - 432*x*(-483 + 1892*zeta3) + 
       20*x^8*(2561 + 11808*zeta3) - 15*x^4*(125977 + 22560*zeta3) - 
       9*x^2*(33293 + 27520*zeta3) + 4*x^7*(233327 + 74016*zeta3) + 
       6*x^6*(348863 + 367296*zeta3) - 2*x^3*(1078627 + 547920*zeta3) + 
       4*x^5*(216989 + 629712*zeta3)) + 2160*x*(-11610 - 5398*x + 1231*x^2 + 
       1193*x^3 - 86*x^4 - 898*x^5 - 554*x^6 + 696*x^7)*zeta4)/
    (1080*x^4*y^4) - (4*(1307 + 3921*x + 7486*x^2 + 8437*x^3 + 5516*x^4 + 
      1951*x^5 + 322*x^6)*XIPi*(-1 + y)*PolyLog[2, -x])/(3*x^3*y^4) + 
   (8*(73 + 219*x + 464*x^2 + 563*x^3 + 392*x^4 + 147*x^5 + 20*x^6)*XIPi^2*
     (-1 + y)*PolyLog[2, -x])/(x^3*y^4) + 
   (8*(85 + 443*x + 1547*x^2 + 2938*x^3 + 3240*x^4 + 2136*x^5 + 720*x^6)*XIPi*
     YIPi*PolyLog[2, -x])/(x^4*y^4) - 
   (24*(21 + 44*x + 40*x^2 - 10*x^3*(-1 + y) + 14*x^4*(-1 + y))*zeta2*
     PolyLog[2, -x])/(x^3*y^3) + 
   (4*(1307 + 3921*x + 7486*x^2 + 8437*x^3 + 5516*x^4 + 1951*x^5 + 322*x^6)*
     (-1 + y)*PolyLog[3, -x])/(3*x^3*y^4) + 
   (16*(-34 - 68*x - 79*x^2 - 45*x^3 + 4*x^4)*XIPi*(-1 + y)*PolyLog[3, -x])/
    (x^3*y^3) - (16*(35 + 174*x + 831*x^2 + 1844*x^3 + 2320*x^4 + 1768*x^5 + 
      800*x^6 + 200*x^7 + 20*x^8)*XIPi*PolyLog[3, -y])/(x^4*y^4) - 
   (16*(-1 + x)*(120 + 360*y + 716*y^2 + 832*y^3 + 537*y^4 + 181*y^5 + 
      20*y^6)*PolyLog[4, -x])/(x^4*y^3) + 
   (8*(x - y)*(-20 + 181*x*y - 356*x^2*y^2 + 120*x^3*y^3)*PolyLog[4, -(x/y)])/
    (x^4*y^4), (-8*(74 + 296*x + 998*x^2 + 1958*x^3 + 2250*x^4 + 1582*x^5 + 
      666*x^6 + 152*x^7 + 15*x^8)*XIPi^3)/(3*x^4*y^4) + 
   (4*XIPi^2*(-10 - 362*y + 303*y^2 + 324*y^3 + 380*y^4 + 324*y^5 + 303*y^6 - 
      362*y^7 - 10*y^8 - 90*IPi*(-1 + 2*y + 2*y^2 - 2*y^6 - 2*y^7 + y^8)))/
    (3*x^4*y^4) - (8*(-15 + 151*x + 480*x^2 + 825*x^3 + 821*x^4 + 465*x^5 + 
      135*x^6 + 15*x^7)*XIPi^2*YIPi)/(x^4*y^3) + 
   (4*XIPi*(136 + 30*IPi*(x - y) - 173*y - 288*y^2 + 1893*y^3 + 3032*y^4 + 
      1232*y^5)*YIPi)/(x^4*y^4) + 
   (2*XIPi*(-794 - 794*y^8 + 8*y*(454 + 4374*zeta2) + 
      8*y^7*(454 + 4374*zeta2) + 8*y^4*(-137 + 43902*zeta2) + 
      y^2*(3925 + 136944*zeta2) + y^6*(3925 + 136944*zeta2) + 
      y^3*(167 + 277416*zeta2) + y^5*(167 + 277416*zeta2)))/(9*x^4*y^4) + 
   (-19440*IPi*x*(4 + 2*x - 2*x^5 - 2*x^6 + x^7)*zeta2 + 
     36*(504 + 180*x - 693*x^2 + 4842*x^3 + 111*x^4 - 16652*x^5 - 15690*x^6 - 
       3764*x^7 + 130*x^8)*zeta2 - x*(x^2*(390434 - 73440*zeta3) + 
       x*(102935 - 29808*zeta3) - 108*(129 + 280*zeta3) + 
       8*x^7*(-883 + 2916*zeta3) + x^3*(376161 + 9504*zeta3) + 
       2*x^6*(-55547 + 34128*zeta3) + 2*x^4*(3821 + 88992*zeta3) + 
       2*x^5*(-106555 + 96336*zeta3)))/(27*x^4*y^4) + 
   (240*XIPi*(-1 + 2*y + 2*y^2 - 2*y^6 - 2*y^7 + y^8)*PolyLog[2, -x])/
    (x^4*y^4) - (240*(-1 + 2*y + 2*y^2 - 2*y^6 - 2*y^7 + y^8)*PolyLog[3, -x])/
    (x^4*y^4), (-2*(2468 + 9872*x + 29581*x^2 + 54191*x^3 + 59194*x^4 + 
      39587*x^5 + 15368*x^6 + 2961*x^7 + 172*x^8)*XIPi)/(3*x^4*y^4) - 
   (4*(104 + 312*x + 796*x^2 + 1072*x^3 + 756*x^4 + 272*x^5 + 37*x^6)*XIPi^2)/
    (x^4*y^3) - (24*(16 + 101*x + 132*x^2 + 52*x^3)*XIPi*YIPi)/(x^2*y^4) + 
   (21768 + 53544*y + 283923*y^2 + 881360*y^3 + 1003451*y^4 + 354430*y^5 - 
     69332*y^6 - 35796*y^7 + 8040*y^8 + 144*x*(8 - 36*y - 299*y^2 - 575*y^3 - 
       1166*y^4 - 1160*y^5 - 370*y^6 + 4*y^7)*zeta2)/(36*x^4*y^4), 
  (4*(-420 - 1248*x - 1411*x^2 - 6954*x^3 + 1758*x^4 + 22763*x^5 + 
      21556*x^6 + 5799*x^7 + 703*x^8))/(9*x^4*y^4) - 
   (8*(134 + 536*x + 1459*x^2 + 2501*x^3 + 2614*x^4 + 1685*x^5 + 663*x^6 + 
      148*x^7 + 15*x^8)*XIPi)/(3*x^4*y^4), 
  (2*(-50 - 169*x - 655*x^2 + 126*x^3 + 1904*x^4 + 1879*x^5 + 555*x^6 + 
     82*x^7))/(3*x^3*y^4)}, 
 {((2395 + 15026*x + 92550*x^2 + 281280*x^3 + 527796*x^4 + 659880*x^5 + 
      557364*x^6 + 313344*x^7 + 112626*x^8 + 23656*x^9 + 1610*x^10)*XIPi^4)/
    (12*x^5*y^5) + (XIPi^3*(840*IPi*(-23 + 32*y + 39*y^2 - 39*y^8 - 32*y^9 + 
        23*y^10) - 2*(6162 + 3920*y + 28800*y^2 + 41568*y^3 + 35071*y^4 + 
        18648*y^5 + 35071*y^6 + 41568*y^7 + 28800*y^8 + 3920*y^9 + 
        6162*y^10)))/(36*x^5*y^5) + 
   ((-3093 + 62460*x + 299865*x^2 + 804312*x^3 + 1455702*x^4 + 1770492*x^5 + 
      1458052*x^6 + 807272*x^7 + 290142*x^8 + 62084*x^9 + 6162*x^10 + 
      12*IPi*(-770 - 6226*x - 24783*x^2 - 57312*x^3 - 84600*x^4 - 80880*x^5 - 
        47040*x^6 - 13440*x^7 + 1680*x^8 + 3640*x^9 + 140*x^10))*XIPi^2*YIPi)/
    (6*x^5*y^5) - ((35 + 20302*x + 104736*x^2 + 303984*x^3 + 566000*x^4 + 
      700200*x^5 + 584820*x^6 + 325920*x^7 + 116340*x^8 + 24220*x^9 + 
      1610*x^10)*XIPi^3*YIPi)/(3*x^5*y^5) + 
   ((-630 - 315*x - 1472*x^2 - 2362*x^3 - 1140*x^4 - 180*x^5 - 4200*x^7 - 
      8120*x^8 + 140*x^9)*XIPi^2*YIPi^2)/(2*x^4*y^5) + 
   (XIPi*YIPi*(-8865 + 12382*x + 156044*x^2 + 126536*x^3 + 14132*x^4 + 
      10628*x^5 + 6986*x^6 + 4*IPi*(375*y - 24778*x^3*y^2 + 
        x*(-375 + 7334*y^2) + x^2*(-7334*y + 24778*y^3)) - 
      48*(-6300 - 36120*x - 152880*x^2 - 403936*x^3 - 671501*x^4 - 
        741450*x^5 - 546930*x^6 - 262080*x^7 - 83055*x^8 - 24500*x^9 + 
        245*x^10)*zeta2))/(12*x^5*y^5) + 
   (XIPi^2*(65496 + 327480*x + 1360902*x^2 + 3478728*x^3 + 6010534*x^4 + 
      7231470*x^5 + 5906955*x^6 + 3165016*x^7 + 993489*x^8 + 134682*x^9 - 
      2568*x^10 + 24*IPi*x*(15637 + 62548*x + 165974*x^2 + 279004*x^3 + 
        302524*x^4 + 213014*x^5 + 95311*x^6 + 24880*x^7 + 3081*x^8)*
       (-1 + y) + 72*(3525 + 38982*x + 238842*x^2 + 730128*x^3 + 
        1381748*x^4 + 1738560*x^5 + 1482972*x^6 + 844352*x^7 + 304518*x^8 + 
        62768*x^9 + 4970*x^10)*zeta2))/(72*x^5*y^5) + 
   (XIPi*(-3693546*y^10 - 8640*IPi*(4795 - 8698*y - 14004*y^2 - 14256*y^3 - 
        16200*y^4 - 6480*y^5 - 630*y^8 - 1120*y^9 + 70*y^10)*zeta2 - 
      1440*(420 - 161202*y - 845409*y^2 - 2380248*y^3 - 4337972*y^4 - 
        5288688*y^5 - 4337972*y^6 - 2380248*y^7 - 845409*y^8 - 161202*y^9 + 
        420*y^10)*zeta2 + 4800*y^5*(1061 + 6912*zeta3) - 
      576*y^9*(43997 + 10080*zeta3) - 576*y*(43997 + 10200*zeta3) - 
      54*(68399 + 11200*zeta3) + 40*y^4*(227509 + 295488*zeta3) + 
      80*y^3*(60769 + 566784*zeta3) + 80*y^7*(60769 + 1251072*zeta3) + 
      40*y^6*(227509 + 1850688*zeta3) + 6*y^2*(-4576817 + 8942400*zeta3) + 
      6*y^8*(-4576817 + 11957760*zeta3)))/(4320*x^5*y^5) + 
   (-43200*x*(12384 + 86956*x - 19916*x^2 - 695015*x^3 - 1498576*x^4 - 
       1337408*x^5 - 549028*x^6 - 111057*x^7 - 13692*x^8 + 12304*x^9)*zeta2 - 
     129600*IPi*(-13824 + 27264*x - 28456*x^2 - 374336*x^3 - 503343*x^4 - 
       135242*x^5 + 165238*x^6 + 204512*x^7 + 111825*x^8 + 20066*x^9 + 
       12324*x^10)*zeta2 + 928972800*zeta3 + 20736000*IPi*x*y*
      (10*y + 27*x^2*y - x*(10 + 27*y^2))*zeta3 + 
     6220800*x*(-161 + 628*zeta3) - 5400*x^2*(370661 + 1050016*zeta3) - 
     18*x^10*(16329713 + 67699200*zeta3) - 
     2*x^9*(1490886701 + 238809600*zeta3) - 
     42*x^6*(-202800763 + 592243200*zeta3) - 
     18*x^5*(-1017780253 + 848774400*zeta3) - 
     16*x^3*(-125083543 + 923529600*zeta3) - 
     24*x^7*(197430467 + 1230969600*zeta3) - 
     3*x^8*(2388468427 + 4521830400*zeta3) - 
     3*x^4*(-3985045211 + 5222592000*zeta3) - 
     129600*x*(-243310 - 119055*x + 19648*x^2 + 42666*x^3 + 35028*x^4 + 
       36228*x^5 + 60576*x^6 + 33480*x^7 - 3128*x^8 + 13100*x^9)*zeta4)/
    (259200*x^5*y^5) - (2*(15637 + 62548*x + 165974*x^2 + 279004*x^3 + 
      302524*x^4 + 213014*x^5 + 95311*x^6 + 24880*x^7 + 3081*x^8)*XIPi*
     (-1 + y)*PolyLog[2, -x])/(3*x^4*y^5) + 
   (2*(1923 + 7692*x + 21618*x^2 + 37932*x^3 + 42414*x^4 + 30582*x^5 + 
      13893*x^6 + 3642*x^7 + 385*x^8)*XIPi^2*(-1 + y)*PolyLog[2, -x])/
    (x^4*y^5) + (4*(805 + 5354*x + 25122*x^2 + 66408*x^3 + 110820*x^4 + 
      123120*x^5 + 91140*x^6 + 43680*x^7 + 11970*x^8 + 700*x^9 + 140*x^10)*
     XIPi*YIPi*PolyLog[2, -x])/(x^5*y^5) - 
   (2*(35 + 2*x*y*(-143 - 721*y - 1655*y^2 - 1045*y^3 + 2125*y^4 + 3275*y^5 + 
        1477*y^6 + 251*y^7 + 35*y^8))*zeta2*PolyLog[2, -x])/(x^5*y^5) + 
   (2*(15637 + 62548*x + 165974*x^2 + 279004*x^3 + 302524*x^4 + 213014*x^5 + 
      95311*x^6 + 24880*x^7 + 3081*x^8)*(-1 + y)*PolyLog[3, -x])/
    (3*x^4*y^5) + (4*(564 + 2256*x + 5064*x^2 + 7296*x^3 + 7362*x^4 + 
      5196*x^5 + 2034*x^6 + 276*x^7 + 35*x^8)*XIPi*(-1 + y)*PolyLog[3, -x])/
    (x^4*y^5) + (4*XIPi*(-385 + 844*y + 1887*y^2 + 3168*y^3 + 3600*y^4 + 
      1440*y^5 + 840*y^8 + 840*y^9 - 420*y^10)*PolyLog[3, -y])/(x^5*y^5) - 
   (4*(-1 + x)*(455 - 776*x + 344*x^2 + 2200*x^3 + 4190*x^4 + 2200*x^5 + 
      344*x^6 - 776*x^7 + 455*x^8)*PolyLog[4, -x])/(x^5*y^4) - 
   (2*(x - y)*(455 - 4416*x*y + 14100*x^2*y^2 - 13440*x^3*y^3 + 2940*x^4*y^4)*
     PolyLog[4, -(x/y)])/(x^5*y^5), 
  (-10*(278 + 1390*x + 6411*x^2 + 17304*x^3 + 29294*x^4 + 33156*x^5 + 
      25350*x^6 + 12848*x^7 + 4125*x^8 + 760*x^9 + 63*x^10)*XIPi^3)/
    (3*x^5*y^5) + (XIPi^2*(-210 - 11706*y + 19593*y^2 + 30856*y^3 + 
      24105*y^4 + 12048*y^5 + 24105*y^6 + 30856*y^7 + 19593*y^8 - 11706*y^9 - 
      210*y^10 - 3780*IPi*(-1 + 2*y + 2*y^2 - 2*y^8 - 2*y^9 + y^10)))/
    (6*x^5*y^5) + (XIPi*(4226 + 1260*IPi*(x - y) - 7020*y - 25448*y^2 + 
      3024*y^3 + 24678*y^4 + 9124*y^5 - 632*y^6)*YIPi)/(2*x^5*y^5) + 
   (2*XIPi^2*(542 - 309*y - 144*y^2 + 422*y^3 + 300*y^4 + 60*y^5 - 630*y^7 - 
      630*y^8 + 315*y^9)*YIPi)/(x^5*y^4) + 
   (XIPi*(-27090 - 27090*y^10 + 6*y*(37835 + 297264*zeta2) + 
      6*y^9*(37835 + 297264*zeta2) + 48*y^5*(-307 + 1108080*zeta2) + 
      3*y^2*(95621 + 2898864*zeta2) + 3*y^8*(95621 + 2898864*zeta2) + 
      8*y^3*(12989 + 2999520*zeta2) + 8*y^7*(12989 + 2999520*zeta2) + 
      y^4*(1375 + 43664832*zeta2) + y^6*(1375 + 43664832*zeta2)))/
    (36*x^5*y^5) + (-16329600*IPi*x*(4 + 2*x - 2*x^7 - 2*x^8 + x^9)*zeta2 + 
     1440*(8064 + 2880*x - 33084*x^2 + 30480*x^3 + 50961*x^4 - 193878*x^5 - 
       535356*x^6 - 611664*x^7 - 323064*x^8 - 55486*x^9 + 3253*x^10)*zeta2 - 
     x*(-34560*(258 + 635*zeta3) + 360*x*(-21671 + 19440*zeta3) + 
       16*x^2*(8752949 + 1969920*zeta3) + 18*x^4*(67035359 + 7096320*zeta3) + 
       2*x^9*(-3906641 + 7603200*zeta3) + 16*x^6*(1814821 + 19232640*zeta3) + 
       9*x^7*(-21721037 + 20160000*zeta3) + 
       x^8*(-80308286 + 46448640*zeta3) + x^3*(689257369 + 56609280*zeta3) + 
       x^5*(792716258 + 267079680*zeta3)))/(4320*x^5*y^5) + 
   (1260*XIPi*(-1 + 2*y + 2*y^2 - 2*y^8 - 2*y^9 + y^10)*PolyLog[2, -x])/
    (x^5*y^5) - (1260*(-1 + 2*y + 2*y^2 - 2*y^8 - 2*y^9 + y^10)*
     PolyLog[3, -x])/(x^5*y^5), 
  -1/6*((42394 + 211970*x + 861237*x^2 + 2173128*x^3 + 3504436*x^4 + 
       3797634*x^5 + 2759231*x^6 + 1300448*x^7 + 370320*x^8 + 54438*x^9 + 
       2673*x^10)*XIPi)/(x^5*y^5) + 
   (XIPi^2*(-562 + 1539*y + 1904*y^2 + 1038*y^3 + 660*y^4 + 1038*y^5 + 
      1904*y^6 + 1539*y^7 - 562*y^8))/(x^5*y^4) - 
   (4*(736 + 1111*x + 510*x^2 + 30*x^3)*XIPi*YIPi)/(x^2*y^5) + 
   (116091 + 399102*y + 2478360*y^2 + 9128420*y^3 + 17460519*y^4 + 
     20056461*y^5 + 14083161*y^6 + 5467914*y^7 + 936606*y^8 + 94183*y^9 + 
     44748*y^10 - 72*x*(170 + 1160*y + 8659*y^2 + 24285*y^3 + 42579*y^4 + 
       48525*y^5 + 36579*y^6 + 17373*y^7 + 3921*y^8 + 85*y^9)*zeta2)/
    (36*x^5*y^5), (-6720 - 19872*x + 30944*x^2 + 33052*x^3 + 59950*x^4 + 
     309919*x^5 + 733977*x^6 + 849762*x^7 + 468750*x^8 + 95385*x^9 + 
     11935*x^10)/(9*x^5*y^5) - 
   (2*(2230 + 11150*x + 42171*x^2 + 101784*x^3 + 156278*x^4 + 159420*x^5 + 
      109202*x^6 + 49152*x^7 + 14019*x^8 + 2394*x^9 + 210*x^10)*XIPi)/
    (3*x^5*y^5), (-1050 - 525*x - 4416*x^2 - 2494*x^3 + 21282*x^4 + 
    57946*x^5 + 67508*x^6 + 38430*x^7 + 8708*x^8 + 1325*x^9)/(6*x^4*y^5)}, 
 {((2947 + 21591*x + 155856*x^2 + 585308*x^3 + 1417623*x^4 + 2389794*x^5 + 
      2880696*x^6 + 2501688*x^7 + 1551902*x^8 + 669558*x^9 + 191274*x^10 + 
      32926*x^11 + 1890*x^12)*XIPi^4)/(3*x^6*y^6) + 
   (XIPi^3*(15120*IPi*(-15 + 22*y + 26*y^2 - 26*y^10 - 22*y^11 + 15*y^12) - 
      4*(35334 + 21978*y + 196886*y^2 + 362660*y^3 + 364265*y^4 + 
        201208*y^5 + 146792*y^6 + 201208*y^7 + 364265*y^8 + 362660*y^9 + 
        196886*y^10 + 21978*y^11 + 35334*y^12)))/(90*x^6*y^6) + 
   (2*(-14265 + 433889*x + 2483712*x^2 + 8430850*x^3 + 19684385*x^4 + 
      32211409*x^5 + 37848432*x^6 + 32199136*x^7 + 19683850*x^8 + 
      8453000*x^9 + 2435184*x^10 + 427592*x^11 + 35334*x^12 + 
      60*IPi*(-819 - 8356*x - 42518*x^2 - 129268*x^3 - 261970*x^4 - 
        367036*x^5 - 357504*x^6 - 238224*x^7 - 102060*x^8 - 22680*x^9 + 
        2016*x^10 + 4032*x^11))*XIPi^2*YIPi)/(15*x^6*y^6) - 
   (4*(189 + 28645*x + 175994*x^2 + 638446*x^3 + 1535995*x^4 + 2565550*x^5 + 
      3060176*x^6 + 2629928*x^7 + 1615950*x^8 + 691740*x^9 + 196308*x^10 + 
      33516*x^11 + 1890*x^12)*XIPi^3*YIPi)/(3*x^6*y^6) + 
   (2*(-756 - 378*x + 1728*x^2 + 13280*x^3 + 27009*x^4 + 21896*x^5 + 
      6376*x^6 - 5040*x^9 - 9072*x^10 + 504*x^11)*XIPi^2*YIPi^2)/(x^5*y^6) + 
   (XIPi*YIPi*(-1469610 + 2079000*x + 18956952*x^2 + 7546110*x^3 + 
      66794945*x^4 + 184872197*x^5 + 157173386*x^6 + 44017940*x^7 + 
      120*IPi*(-387*y + 14825*x^4*y^3 - x^3*y^2*(44894 + 14825*y^2) + 
        x*(387 + 30554*y^2) + x^2*(-30554*y + 44894*y^3)) - 
      3600*(-13608 - 95760*x - 518112*x^2 - 1737072*x^3 - 3819640*x^4 - 
        5869791*x^5 - 6455512*x^6 - 5092088*x^7 - 2835000*x^8 - 1073520*x^9 - 
        274932*x^10 - 63756*x^11 + 1134*x^12)*zeta2))/(450*x^6*y^6) + 
   (XIPi^2*(2363034 + 14178204*x + 64107025*x^2 + 190568255*x^3 + 
      401648560*x^4 + 619144954*x^5 + 701047004*x^6 + 580560100*x^7 + 
      343459995*x^8 + 138499215*x^9 + 34087581*x^10 + 3762471*x^11 - 
      49500*x^12 + 120*IPi*x*(107794 + 431176*x + 1266105*x^2 + 2289199*x^3 + 
        2487228*x^4 + 1662163*x^5 + 682206*x^6 + 160795*x^7 + 17667*x^8)*
       (x^2 - y)*(-1 + y) + 1800*(4669 + 55377*x + 394936*x^2 + 1494676*x^3 + 
        3655309*x^4 + 6217870*x^5 + 7574672*x^6 + 6651568*x^7 + 4170046*x^8 + 
        1816594*x^9 + 520622*x^10 + 88138*x^11 + 5922*x^12)*zeta2))/
    (450*x^6*y^6) + 
   (XIPi*(-28202340*y^12 - 648000*IPi*(623 - 1149*y - 1778*y^2 - 2146*y^3 - 
        3205*y^4 - 2458*y^5 - 1176*y^6 - 336*y^7 - 84*y^10 - 140*y^11 + 
        14*y^12)*zeta2 - 1200*(3024 - 2307631*y - 14382436*y^2 - 
        50251450*y^3 - 117539955*y^4 - 192790228*y^5 - 226779200*y^6 - 
        192790228*y^7 - 117539955*y^8 - 50251450*y^9 - 14382436*y^10 - 
        2307631*y^11 + 3024*y^12)*zeta2 - 60*(470039 + 151200*zeta3) + 
      960*y^3*(205421 + 846600*zeta3) - 52*y^11*(3682681 + 864000*zeta3) + 
      240*y^6*(178117 + 1142400*zeta3) + 960*y^9*(205421 + 1490400*zeta3) + 
      165*y^4*(1748543 + 2400000*zeta3) + 18*y^5*(7175599 + 9264000*zeta3) - 
      4*y*(47874853 + 9792000*zeta3) + 20*y^2*(-10124263 + 34171200*zeta3) + 
      20*y^10*(-10124263 + 41932800*zeta3) + 
      18*y^7*(7175599 + 43216000*zeta3) + 
      15*y^8*(19233973 + 87936000*zeta3)))/(9000*x^6*y^6) + 
   (-10800*x*(1238400 + 4611100*x - 5650868*x^2 - 11103780*x^3 - 
       59474349*x^4 - 204406690*x^5 - 288144320*x^6 - 198013265*x^7 - 
       71273180*x^8 - 17490976*x^9 - 4350521*x^10 + 1251227*x^11)*zeta2 - 
     648000*IPi*(-69120 + 132480*x + 59640*x^2 - 842692*x^3 - 1449940*x^4 - 
       947847*x^5 + 46655*x^6 + 1321660*x^7 + 2234510*x^8 + 1958645*x^9 + 
       853047*x^10 + 124762*x^11 + 70668*x^12)*zeta2 + 23224320000*zeta3 - 
     207360000*IPi*x*y*(-46*y + 63*x^3*y^2 + x*(46 + 15*y^2) - 
       3*x^2*y*(5 + 21*y^2))*zeta3 + 362880000*x*(-69 + 268*zeta3) - 
     225000*x^2*(29863 + 477792*zeta3) + 
     6*x^11*(-3775925873 + 198000000*zeta3) - 
     750*x^3*(-1896283 + 329398848*zeta3) - 
     27*x^12*(272528639 + 1194656000*zeta3) - 
     135*x^9*(-1307034731 + 8944064000*zeta3) - 
     80*x^8*(-6572370223 + 16724286000*zeta3) - 
     5*x^10*(-3301039681 + 91138521600*zeta3) - 
     5*x^4*(117568425139 + 138122928000*zeta3) - 
     8*x^7*(-73518305119 + 141925068000*zeta3) - 
     5*x^5*(225165585421 + 268279171200*zeta3) - 
     x^6*(362595649259 + 1335069648000*zeta3) - 
     3240000*x*(-291652 - 143226*x - 11252*x^2 - 111720*x^3 - 239709*x^4 - 
       162960*x^5 + 67914*x^6 + 211050*x^7 + 206544*x^8 + 88620*x^9 + 
       294*x^10 + 14868*x^11)*zeta4)/(1620000*x^6*y^6) + 
   (8*(2729 + 13645*x + 47984*x^2 + 110066*x^3 + 170636*x^4 + 183986*x^5 + 
      139077*x^6 + 72631*x^7 + 24985*x^8 + 5083*x^9 + 441*x^10)*XIPi^2*
     (-1 + y)*PolyLog[2, -x])/(x^5*y^6) - 
   (8*(107794 + 431176*x + 1266105*x^2 + 2289199*x^3 + 2487228*x^4 + 
      1662163*x^5 + 682206*x^6 + 160795*x^7 + 17667*x^8)*XIPi*(x^2 - y)*
     (-1 + y)*PolyLog[2, -x])/(15*x^5*y^6) + 
   (8*(1827 + 14699*x + 85582*x^2 + 287654*x^3 + 635615*x^4 + 980342*x^5 + 
      1078392*x^6 + 849408*x^7 + 472500*x^8 + 178920*x^9 + 41328*x^10 + 
      3024*x^11 + 504*x^12)*XIPi*YIPi*PolyLog[2, -x])/(x^6*y^6) - 
   (24*(21 + x*y*(-85 - 517*y - 1629*y^2 - 1576*y^3 - 210*y^4 + 1386*y^5 + 
        3194*y^6 + 3216*y^7 + 1076*y^8 + 128*y^9 + 42*y^10))*zeta2*
     PolyLog[2, -x])/(x^6*y^6) + 
   (16*(590 + 2950*x + 8927*x^2 + 18008*x^3 + 27656*x^4 + 32330*x^5 + 
      26325*x^6 + 13876*x^7 + 4336*x^8 + 670*x^9 + 63*x^10)*XIPi*(-1 + y)*
     PolyLog[3, -x])/(x^5*y^6) + 
   (8*(107794 + 431176*x + 1266105*x^2 + 2289199*x^3 + 2487228*x^4 + 
      1662163*x^5 + 682206*x^6 + 160795*x^7 + 17667*x^8)*(x^2 - y)*(-1 + y)*
     PolyLog[3, -x])/(15*x^5*y^6) - 
   (16*XIPi*(441 - 968*y - 2086*y^2 - 4292*y^3 - 6410*y^4 - 4916*y^5 - 
      2352*y^6 - 672*y^7 - 1008*y^10 - 1008*y^11 + 504*y^12)*PolyLog[3, -y])/
    (x^6*y^6) - (48*(-1 + x)*(189 - 169*x + 906*x^2 + 3650*x^3 + 8257*x^4 + 
      10398*x^5 + 8257*x^6 + 3650*x^7 + 906*x^8 - 169*x^9 + 189*x^10)*
     PolyLog[4, -x])/(x^6*y^5) + 
   (24*(x - y)*(-189 + 2059*x*y - 8873*x^2*y^2 + 14616*x^3*y^3 - 
      9240*x^4*y^4 + 1344*x^5*y^5)*PolyLog[4, -(x/y)])/(x^6*y^6), 
  (-112*(112 + 672*x + 3880*x^2 + 13240*x^3 + 29530*x^4 + 46072*x^5 + 
      51479*x^6 + 41401*x^7 + 23725*x^8 + 9415*x^9 + 2453*x^10 + 379*x^11 + 
      27*x^12)*XIPi^3)/(3*x^6*y^6) + 
   (2*XIPi^2*(-756 - 58694*y + 167600*y^2 + 329940*y^3 + 287315*y^4 + 
      117977*y^5 + 66728*y^6 + 117977*y^7 + 287315*y^8 + 329940*y^9 + 
      167600*y^10 - 58694*y^11 - 756*y^12 - 
      22680*IPi*(-1 + 2*y + 2*y^2 - 2*y^10 - 2*y^11 + y^12)))/(15*x^6*y^6) + 
   (4*XIPi*(30789 + 11340*IPi*(x - y) - 59609*y - 163224*y^2 - 252265*y^3 - 
      1655660*y^4 - 3431616*y^5 - 2755969*y^6 - 783294*y^7)*YIPi)/
    (15*x^6*y^6) + (8*XIPi^2*(533 - 728*y - 762*y^2 + 335*y^3 + 683*y^4 + 
      336*y^5 + 56*y^6 - 756*y^9 - 756*y^10 + 378*y^11)*YIPi)/(x^6*y^5) + 
   (XIPi*(-1371816 - 1371816*y^12 + 30*y^3*(320033 + 84743040*zeta2) + 
      30*y^9*(320033 + 84743040*zeta2) + y*(15703837 + 124574400*zeta2) + 
      y^11*(15703837 + 124574400*zeta2) + 4*y^2*(5146469 + 182649600*zeta2) + 
      4*y^10*(5146469 + 182649600*zeta2) + 
      25*y^4*(104089 + 239852160*zeta2) + 25*y^8*(104089 + 239852160*zeta2) + 
      48*y^6*(-28571 + 242684400*zeta2) + 4*y^5*(-85099 + 2471430600*zeta2) + 
      4*y^7*(-85099 + 2471430600*zeta2)))/(450*x^6*y^6) + 
   (-163296000*IPi*x*(4 + 2*x - 2*x^9 - 2*x^10 + x^11)*zeta2 + 
     2400*(40320 + 14400*x - 143820*x^2 - 253080*x^3 - 1946740*x^4 - 
       4538002*x^5 - 4929697*x^6 - 4901084*x^7 - 5851955*x^8 - 4912745*x^9 - 
       2046695*x^10 - 269439*x^11 + 21683*x^12)*zeta2 - 
     x*(-576000*(129 + 349*zeta3) + 9000*x*(8495 + 5472*zeta3) + 
       640*x^8*(149129 + 6876000*zeta3) + 
       360*x^7*(23506807 + 13756000*zeta3) + 
       120*x^4*(32582129 + 22605600*zeta3) + 
       18*x^10*(-32242473 + 22832000*zeta3) + 
       5*x^11*(-16774367 + 26208000*zeta3) + 
       15*x^3*(-10641773 + 93696000*zeta3) + 
       36*x^6*(486437961 + 103552000*zeta3) + 
       18*x^5*(783899079 + 174496000*zeta3) + 
       6*x^9*(-241325647 + 343488000*zeta3) + 
       x^2*(262984178 + 372096000*zeta3)))/(9000*x^6*y^6) - 
   (6048*XIPi*(-1 + y)*(-x + y^2)*(1 - 3*y + y^2 - 2*y^4 + y^6 - 3*y^7 + y^8)*
     PolyLog[2, -x])/(x^5*y^6) + (6048*(-1 + y)*(-x + y^2)*
     (1 - 3*y + y^2 - 2*y^4 + y^6 - 3*y^7 + y^8)*PolyLog[3, -x])/(x^5*y^6), 
  (-2*(223618 + 1341708*x + 6825182*x^2 + 21826920*x^3 + 46774935*x^4 + 
      70897008*x^5 + 76772907*x^6 + 59093469*x^7 + 31723000*x^8 + 
      11395615*x^9 + 2533777*x^10 + 298699*x^11 + 12753*x^12)*XIPi)/
    (15*x^6*y^6) - (4*(1946 + 9730*x + 47362*x^2 + 131068*x^3 + 232975*x^4 + 
      281053*x^5 + 230108*x^6 + 125247*x^7 + 42585*x^8 + 7878*x^9 + 547*x^10)*
     XIPi^2)/(x^6*y^5) + (8*(1728 + 13280*x + 26883*x^2 + 21784*x^3 + 
      6264*x^4)*XIPi*YIPi)/(x^3*y^6) + 
   (13350552 + 57186792*y + 481424506*y^2 + 2019348980*y^3 + 4706928390*y^4 + 
     7623370611*y^5 + 9113147191*y^6 + 7676855948*y^7 + 4247631680*y^8 + 
     1434260345*y^9 + 273614603*y^10 + 33219132*y^11 + 5205666*y^12 - 
     7200*x*(350 + 2230*y + 18457*y^2 + 68866*y^3 + 155544*y^4 + 224395*y^5 + 
       220903*y^6 + 159075*y^7 + 83590*y^8 + 28715*y^9 + 5092*y^10 + 
       175*y^11)*zeta2)/(900*x^6*y^6), 
  (2*(-67200 - 197760*x + 226560*x^2 + 966448*x^3 + 5166925*x^4 + 
      10794801*x^5 + 11998810*x^6 + 13065488*x^7 + 16353895*x^8 + 
      13968680*x^9 + 6109674*x^10 + 999245*x^11 + 124562*x^12))/
    (45*x^6*y^6) - (8*(2324 + 13944*x + 67183*x^2 + 208095*x^3 + 427843*x^4 + 
      616186*x^5 + 631463*x^6 + 458353*x^7 + 231967*x^8 + 79398*x^9 + 
      17634*x^10 + 2438*x^11 + 189*x^12)*XIPi)/(3*x^6*y^6), 
  (2*(-1260 - 630*x + 5184*x^2 + 39840*x^3 + 84435*x^4 + 92652*x^5 + 
     97032*x^6 + 120765*x^7 + 104330*x^8 + 47106*x^9 + 8661*x^10 + 
     1351*x^11))/(3*x^5*y^6)}, 
 {((27405 + 230394*x + 1904764*x^2 + 8499828*x^3 + 25166004*x^4 + 
      53252792*x^5 + 83201466*x^6 + 97587840*x^7 + 86379834*x^8 + 
      57408768*x^9 + 28176206*x^10 + 9888408*x^11 + 2350470*x^12 + 
      343432*x^13 + 17094*x^14)*XIPi^4)/(6*x^7*y^7) + 
   (XIPi^3*(-630990 - 378902*y - 4078225*y^2 - 9080920*y^3 - 11184435*y^4 - 
      8174398*y^5 - 4134980*y^6 - 1880600*y^7 - 4134980*y^8 - 8174398*y^9 - 
      11184435*y^10 - 9080920*y^11 - 4078225*y^12 - 378902*y^13 - 
      630990*y^14 + 27720*IPi*(-37 + 56*y + 65*y^2 - 65*y^12 - 56*y^13 + 
        37*y^14)))/(90*x^7*y^7) + 
   ((-212664 + 9067102*x + 60598211*x^2 + 248009696*x^3 + 706504487*x^4 + 
      1449163250*x^5 + 2207621630*x^6 + 2536490712*x^7 + 2207812088*x^8 + 
      1449118562*x^9 + 706390317*x^10 + 248391496*x^11 + 59819861*x^12 + 
      8914862*x^13 + 630990*x^14 - 120*IPi*(6930 + 85174*x + 525097*x^2 + 
        1967352*x^3 + 5030792*x^4 + 9204296*x^5 + 12326832*x^6 + 
        12181680*x^7 + 8812188*x^8 + 4533144*x^9 + 1544928*x^10 + 
        280896*x^11 - 18480*x^12 - 35112*x^13 + 924*x^14))*XIPi^2*YIPi)/
    (30*x^7*y^7) - (2*(2541 + 300910*x + 2148514*x^2 + 9328164*x^3 + 
      27442994*x^4 + 57601532*x^5 + 89198466*x^6 + 103678680*x^7 + 
      90955956*x^8 + 59937108*x^9 + 29185926*x^10 + 10171392*x^11 + 
      2402400*x^12 + 348348*x^13 + 17094*x^14)*XIPi^3*YIPi)/(3*x^7*y^7) + 
   ((-6930 - 3465*x + 34816*x^3 + 86176*x^4 + 72462*x^5 + 19380*x^6 - 
      1260*x^7 - 46200*x^11 - 79464*x^12 + 6468*x^13)*XIPi^2*YIPi^2)/
    (x^6*y^7) + (XIPi*YIPi*(-6309090 + 8991900*x + 76478700*x^2 - 
      108346460*x^3 - 248910040*x^4 - 68625392*x^5 + 29107418*x^6 + 
      9925490*x^7 + 3643580*x^8 - 15*IPi*(78030*y + 11296288*x^4*y^3 - 
        2*x*(39015 + 397949*y^2) + x^2*(795898*y - 590709*y^3) + 
        x^3*(590709*y^2 - 11296288*y^4)) - 
      3600*(-58212 - 486024*x - 3178560*x^2 - 12906432*x^3 - 35292328*x^4 - 
        69295720*x^5 - 100678845*x^6 - 109761510*x^7 - 90013014*x^8 - 
        55068552*x^9 - 24607044*x^10 - 7717248*x^11 - 1662045*x^12 - 
        316932*x^13 + 6699*x^14)*zeta2))/(450*x^7*y^7) + 
   (XIPi^2*(46144490 + 323011430*x + 1646237857*x^2 + 5678278552*x^3 + 
      14296128649*x^4 + 27128195600*x^5 + 39205695279*x^6 + 43317347448*x^7 + 
      36467113789*x^8 + 23125173094*x^9 + 10757556882*x^10 + 
      3485623816*x^11 + 704119406*x^12 + 65366412*x^13 - 631880*x^14 + 
      60*IPi*x*(4497932 + 26987592*x + 108817972*x^2 + 296703600*x^3 + 
        574838782*x^4 + 815997040*x^5 + 860163056*x^6 + 673791136*x^7 + 
        387663713*x^8 + 159363302*x^9 + 44514097*x^10 + 7652882*x^11 + 
        630990*x^12)*(-1 + y) + 10800*(15057 + 195370*x + 1591460*x^2 + 
        7163804*x^3 + 21420100*x^4 + 45731160*x^5 + 72120438*x^6 + 
        85413384*x^7 + 76349842*x^8 + 51237848*x^9 + 25378250*x^10 + 
        8978744*x^11 + 2140974*x^12 + 308208*x^13 + 18018*x^14)*zeta2))/
    (1800*x^7*y^7) + (XIPi*(-4435969980*y^14 - 13608000*IPi*
       (5621 - 10466*y - 15614*y^2 - 21636*y^3 - 40850*y^4 - 42800*y^5 - 
        26460*y^6 - 7560*y^7 - 770*y^12 - 1232*y^13 + 154*y^14)*zeta2 - 
      25200*(18480 - 24643092*y - 178199858*y^2 - 742065788*y^3 - 
        2113045521*y^4 - 4340303268*y^5 - 6619045507*y^6 - 7607334496*y^7 - 
        6619045507*y^8 - 4340303268*y^9 - 2113045521*y^10 - 742065788*y^11 - 
        178199858*y^12 - 24643092*y^13 + 18480*y^14)*zeta2 + 
      3920*y^7*(1307399 + 14256000*zeta3) - 60*(73932833 + 34927200*zeta3) + 
      315*y^6*(66105619 + 43200000*zeta3) + 
      1050*y^5*(69045071 + 69258240*zeta3) + 
      1050*y^9*(69045071 + 315786240*zeta3) + 
      560*y^3*(148784177 + 438696000*zeta3) + 
      315*y^8*(66105619 + 551232000*zeta3) + 
      560*y^11*(148784177 + 672364800*zeta3) + 
      75*y^2*(-297909583 + 2137564800*zeta3) + 
      75*y^12*(-297909583 + 2480808960*zeta3) + 
      70*y^4*(1769071949 + 2596665600*zeta3) - 
      2*y*(14259247591 + 2655072000*zeta3) - 
      2*y^13*(14259247591 + 3604608000*zeta3) + 
      70*y^10*(1769071949 + 6126105600*zeta3)))/(378000*x^7*y^7) + 
   (-176400*x*(29721600 + 110666400*x - 554743420*x^2 - 911325190*x^3 + 
       639216602*x^4 + 762328612*x^5 - 5694503572*x^6 - 14612060421*x^7 - 
       15533891064*x^8 - 8632940470*x^9 - 2617318904*x^10 - 587744522*x^11 - 
       169509142*x^12 + 29952309*x^13)*zeta2 - 
     31752000*IPi*(-552960 + 1032960*x + 450240*x^2 + 6757288*x^3 + 
       49362750*x^4 + 97747776*x^5 + 78774310*x^6 + 27494656*x^7 + 
       17456986*x^8 + 33375398*x^9 + 37866945*x^10 + 25827320*x^11 + 
       9312625*x^12 + 1144518*x^13 + 630990*x^14)*zeta2 + 
     x^9*(975163308437988 - 893836750464000*zeta3) + 
     x^11*(309627172674532 - 740774329344000*zeta3) + 
     x^12*(94774010556046 - 241256860992000*zeta3) + 9103933440000*zeta3 - 
     25401600000*IPi*x*y*(-206*y + 588*x^4*y + 3*x^2*(33 - 196*y)*y - 
       588*x^3*(-1 + y)*y + x*(206 - 99*y^2))*zeta3 + 
     426746880000*x*(-23 + 89*zeta3) - 17640000*x^2*
      (149315 + 2397024*zeta3) + 132300*x^3*(504800887 + 619961920*zeta3) + 
     3675*x^4*(5757586153 + 127231070400*zeta3) + 
     1000*x^6*(-193531650293 + 501432484392*zeta3) - 
     960*x^10*(-682466345833 + 1078874307000*zeta3) + 
     x^13*(7827756571042 + 2880880128000*zeta3) + 
     4*x^7*(62684134056679 + 3790342080000*zeta3) - 
     100*x^8*(-8398509743017 + 4740516869760*zeta3) - 
     x^14*(2800691173967 + 13287576960000*zeta3) + 
     10*x^5*(-18273782276971 + 71043652108800*zeta3) - 
     158760000*x*(-2671610 - 1315005*x - 28600*x^2 - 485094*x^3 - 
       1050084*x^4 - 696384*x^5 + 411732*x^6 + 2008602*x^7 + 3937212*x^8 + 
       4663182*x^9 + 3380112*x^10 + 1196244*x^11 + 19824*x^12 + 131796*x^13)*
      zeta4)/(158760000*x^7*y^7) - 
   ((4497932 + 26987592*x + 108817972*x^2 + 296703600*x^3 + 574838782*x^4 + 
      815997040*x^5 + 860163056*x^6 + 673791136*x^7 + 387663713*x^8 + 
      159363302*x^9 + 44514097*x^10 + 7652882*x^11 + 630990*x^12)*XIPi*
     (-1 + y)*PolyLog[2, -x])/(15*x^6*y^7) + 
   (4*(28727 + 172362*x + 726687*x^2 + 2053450*x^3 + 4070073*x^4 + 
      5855574*x^5 + 6216033*x^6 + 4882098*x^7 + 2808033*x^8 + 1151830*x^9 + 
      319039*x^10 + 53278*x^11 + 3927*x^12)*XIPi^2*(-1 + y)*PolyLog[2, -x])/
    (x^6*y^7) + (8*(8085 + 76156*x + 526573*x^2 + 2140254*x^3 + 5864531*x^4 + 
      11535068*x^5 + 16772616*x^6 + 18291420*x^7 + 15002064*x^8 + 
      9178092*x^9 + 4101174*x^10 + 1286208*x^11 + 256410*x^12 + 19404*x^13 + 
      2772*x^14)*XIPi*YIPi*PolyLog[2, -x])/(x^7*y^7) - 
   (12*(231 + 2*x*y*(-305 - 2112*y - 8706*y^2 - 11719*y^3 - 9681*y^4 - 
        3549*y^5 + 7329*y^6 + 19131*y^7 + 23669*y^8 + 17181*y^9 + 4455*y^10 + 
        379*y^11 + 231*y^12))*zeta2*PolyLog[2, -x])/(x^7*y^7) + 
   ((4497932 + 26987592*x + 108817972*x^2 + 296703600*x^3 + 574838782*x^4 + 
      815997040*x^5 + 860163056*x^6 + 673791136*x^7 + 387663713*x^8 + 
      159363302*x^9 + 44514097*x^10 + 7652882*x^11 + 630990*x^12)*(-1 + y)*
     PolyLog[3, -x])/(15*x^6*y^7) + 
   (8*(4916 + 29496*x + 113268*x^2 + 295960*x^3 + 592347*x^4 + 918084*x^5 + 
      1073118*x^6 + 924636*x^7 + 568035*x^8 + 236416*x^9 + 61852*x^10 + 
      8944*x^11 + 693*x^12)*XIPi*(-1 + y)*PolyLog[3, -x])/(x^6*y^7) - 
   (8*XIPi*(3927 - 8612*y - 17753*y^2 - 43272*y^3 - 81700*y^4 - 85600*y^5 - 
      52920*y^6 - 15120*y^7 - 9240*y^12 - 9240*y^13 + 4620*y^14)*
     PolyLog[3, -y])/(x^7*y^7) - 
   (24*(-1 + x)*(1771 - 456*x + 16616*x^2 + 72420*x^3 + 195285*x^4 + 
      337932*x^5 + 406308*x^6 + 337932*x^7 + 195285*x^8 + 72420*x^9 + 
      16616*x^10 - 456*x^11 + 1771*x^12)*PolyLog[4, -x])/(x^7*y^6) - 
   (12*(x - y)*(1771 - 21708*x*y + 116810*x^2*y^2 - 274820*x^3*y^3 + 
      301840*x^4*y^4 - 132440*x^5*y^5 + 13860*x^6*y^6)*PolyLog[4, -(x/y)])/
    (x^7*y^7), (-28*(658 + 4606*x + 31735*x^2 + 130532*x^3 + 360491*x^4 + 
      715688*x^5 + 1052139*x^6 + 1162092*x^7 + 967721*x^8 + 603476*x^9 + 
      276829*x^10 + 90392*x^11 + 19857*x^12 + 2644*x^13 + 165*x^14)*XIPi^3)/
    (x^7*y^7) + (XIPi^2*(-4620 - 471084*y + 2037270*y^2 + 4760680*y^3 + 
      5087715*y^4 + 3002038*y^5 + 1291546*y^6 + 573780*y^7 + 1291546*y^8 + 
      3002038*y^9 + 5087715*y^10 + 4760680*y^11 + 2037270*y^12 - 
      471084*y^13 - 4620*y^14 - 207900*IPi*(-1 + 2*y + 2*y^2 - 2*y^12 - 
        2*y^13 + y^14)))/(15*x^7*y^7) + 
   (XIPi*(479904 + 207900*IPi*(x - y) - 1035550*y - 2148595*y^2 + 
      1768140*y^3 - 4347590*y^4 - 17780126*y^5 - 15838935*y^6 - 4597960*y^7 - 
      66760*y^8)*YIPi)/(15*x^7*y^7) + 
   (4*XIPi^2*(4222 - 9761*y - 14244*y^2 - 2426*y^3 + 7840*y^4 + 7674*y^5 + 
      2940*y^6 + 420*y^7 - 6930*y^11 - 6930*y^12 + 3465*y^13)*YIPi)/
    (x^7*y^6) + (XIPi*(-10880000 - 10880000*y^14 + 
      24*y*(6442339 + 54103800*zeta2) + 24*y^13*(6442339 + 54103800*zeta2) + 
      3000*y^7*(-2029 + 131699232*zeta2) + 
      100*y^3*(1059545 + 373294656*zeta2) + 
      100*y^11*(1059545 + 373294656*zeta2) + 
      10*y^2*(20117167 + 890940240*zeta2) + 
      10*y^12*(20117167 + 890940240*zeta2) + 
      30*y^4*(2019227 + 3596167440*zeta2) + 
      30*y^10*(2019227 + 3596167440*zeta2) + 
      54*y^5*(262107 + 4144819200*zeta2) + 
      54*y^9*(262107 + 4144819200*zeta2) + 
      y^6*(-13771691 + 343188252000*zeta2) + 
      y^8*(-13771691 + 343188252000*zeta2)))/(900*x^7*y^7) + 
   (-31434480000*IPi*x*(4 + 2*x - 2*x^11 - 2*x^12 + x^13)*zeta2 + 
     50400*(322560 + 115200*x - 1150560*x^2 + 252720*x^3 - 4559860*x^4 - 
       15437506*x^5 - 15310836*x^6 - 16793100*x^7 - 43524117*x^8 - 
       80645456*x^9 - 89210630*x^10 - 59043920*x^11 - 20401290*x^12 - 
       2172846*x^13 + 212735*x^14)*zeta2 - 
     x*(7560000*x*(1699 + 918*zeta3) - 6048000*(2064 + 6025*zeta3) - 
       1260*x^2*(-106134727 + 27456000*zeta3) + 
       7200*x^6*(393154801 + 27834240*zeta3) + 
       625*x^11*(-222160229 + 716276736*zeta3) - 
       175*x^3*(582459881 + 886325760*zeta3) + 
       320*x^10*(1180711043 + 3602491200*zeta3) + 
       10*x^12*(-7336972903 + 7293888000*zeta3) - 
       24*x^4*(40218074723 + 8405712000*zeta3) + 
       2*x^13*(-8208661399 + 11430720000*zeta3) - 
       5*x^5*(155307626777 + 19339084800*zeta3) + 
       20*x^7*(359678794481 + 39279945600*zeta3) + 
       10*x^8*(689451144257 + 144523008000*zeta3) + 
       5*x^9*(596035561787 + 328706380800*zeta3)))/(378000*x^7*y^7) + 
   (27720*XIPi*(-1 + 2*y + 2*y^2 - 2*y^12 - 2*y^13 + y^14)*PolyLog[2, -x])/
    (x^7*y^7) - (27720*(-1 + 2*y + 2*y^2 - 2*y^12 - 2*y^13 + y^14)*
     PolyLog[3, -x])/(x^7*y^7), 
  -1/30*((3740396 + 26182772*x + 159237738*x^2 + 615050392*x^3 + 
       1641218158*x^4 + 3192151596*x^5 + 4605318544*x^6 + 4964165656*x^7 + 
       3989288736*x^8 + 2358009722*x^9 + 997782877*x^10 + 288256720*x^11 + 
       52364463*x^12 + 5134054*x^13 + 194184*x^14)*XIPi)/(x^7*y^7) - 
   (2*(16590 + 99540*x + 592305*x^2 + 2049075*x^3 + 4734812*x^4 + 
      7739738*x^5 + 9119068*x^6 + 7779296*x^7 + 4735675*x^8 + 1984871*x^9 + 
      532933*x^10 + 78863*x^11 + 4306*x^12)*XIPi^2)/(x^7*y^6) + 
   (8*(17408 + 43088*x + 36693*x^2 + 10110*x^3 - 210*x^4)*XIPi*YIPi)/
    (x^3*y^7) + (116164610 + 591544550*y + 5986407137*y^2 + 30275774012*y^3 + 
     90613601989*y^4 + 190618454974*y^5 + 295995980010*y^6 + 
     341505301388*y^7 + 291505645327*y^8 + 180986936414*y^9 + 
     78745859544*y^10 + 22541855820*y^11 + 3918916706*y^12 + 433408650*y^13 + 
     45464125*y^14 - 7200*x*(3990 + 27780*y + 256015*y^2 + 1118165*y^3 + 
       3040639*y^4 + 5637867*y^5 + 7552439*y^6 + 7555037*y^7 + 5680357*y^8 + 
       3180453*y^9 + 1289677*y^10 + 349475*y^11 + 51495*y^12 + 1995*y^13)*
      zeta2)/(1800*x^7*y^7), 
  (-537600 - 1575360*x + 1819200*x^2 - 3252952*x^3 - 8630140*x^4 - 
     4060358*x^5 + 4304660*x^6 + 35445810*x^7 + 121179463*x^8 + 
     225496226*x^9 + 251959420*x^10 + 169652878*x^11 + 61621404*x^12 + 
     8440372*x^13 + 1032191*x^14)/(45*x^7*y^7) - 
   (4*(19362 + 135534*x + 791663*x^2 + 2988036*x^3 + 7697349*x^4 + 
      14326642*x^5 + 19702224*x^6 + 20179908*x^7 + 15364077*x^8 + 
      8580462*x^9 + 3428824*x^10 + 944448*x^11 + 171441*x^12 + 19910*x^13 + 
      1386*x^14)*XIPi)/(3*x^7*y^7), (-3850 - 1925*x + 34816*x^3 + 86176*x^4 + 
    83902*x^5 + 102234*x^6 + 279014*x^7 + 520594*x^8 + 585652*x^9 + 
    398922*x^10 + 149430*x^11 + 23124*x^12 + 3689*x^13)/(x^6*y^7)}, 
 {(2*(30822 + 292821*x + 2725275*x^2 + 14068773*x^3 + 49154585*x^4 + 
      124988391*x^5 + 239623257*x^6 + 353663368*x^7 + 406379556*x^8 + 
      364891686*x^9 + 255193940*x^10 + 137504712*x^11 + 55913912*x^12 + 
      16565548*x^13 + 3377004*x^14 + 429058*x^15 + 18876*x^16)*XIPi^4)/
    (3*x^8*y^8) + (XIPi^3*(1441440*IPi*(-22 + 34*y + 39*y^2 - 39*y^14 - 
        34*y^15 + 22*y^16) - 4*(4838958 + 2799189*y + 35516733*y^2 + 
        92014125*y^3 + 134472527*y^4 + 125092443*y^5 + 80695391*y^6 + 
        33763412*y^7 + 18017688*y^8 + 33763412*y^9 + 80695391*y^10 + 
        125092443*y^11 + 134472527*y^12 + 92014125*y^13 + 35516733*y^14 + 
        2799189*y^15 + 4838958*y^16)))/(630*x^8*y^8) + 
   (2*(-1398486 + 79521719*x + 609017454*x^2 + 2911841912*x^3 + 
      9780867530*x^4 + 24091452210*x^5 + 45008971462*x^6 + 65031329039*x^7 + 
      73433699592*x^8 + 65030056923*x^9 + 45009416410*x^10 + 
      24091727562*x^11 + 9779763658*x^12 + 2914512580*x^13 + 603480078*x^14 + 
      78163231*x^15 + 4838958*x^16 - 840*IPi*(7293 + 104734*x + 756423*x^2 + 
        3359614*x^3 + 10343266*x^4 + 23265498*x^5 + 39377282*x^6 + 
        50974996*x^7 + 50773932*x^8 + 38766552*x^9 + 22330308*x^10 + 
        9369360*x^11 + 2654652*x^12 + 408408*x^13 - 20592*x^14 - 37752*x^15 + 
        1716*x^16))*XIPi^2*YIPi)/(105*x^8*y^8) - 
   (8*(3432 + 377491*x + 3072879*x^2 + 15509365*x^3 + 53855335*x^4 + 
      135934671*x^5 + 258581351*x^6 + 378668254*x^7 + 431772462*x^8 + 
      384772344*x^9 + 267104838*x^10 + 142882740*x^11 + 57699642*x^12 + 
      16984968*x^13 + 3441438*x^14 + 434148*x^15 + 18876*x^16)*XIPi^3*YIPi)/
    (3*x^8*y^8) + (4*(-7722 - 3861*x - 38400*x^3 - 346080*x^4 - 928944*x^5 - 
      1120205*x^6 - 639756*x^7 - 141244*x^8 - 51480*x^13 - 85800*x^14 + 
      8580*x^15)*XIPi^2*YIPi^2)/(x^7*y^8) - 
   (XIPi*YIPi*(652074570 - 932323140*x - 7543816740*x^2 + 7926798600*x^3 + 
      24206263340*x^4 + 115242600417*x^5 + 344176798105*x^6 + 
      438938129569*x^7 + 255594621417*x^8 + 57111668216*x^9 - 
      210*IPi*(-968238*y + 13978272*x^5*y^4 - x^2*y*(4393061 + 1517790*y^2) + 
        x*(968238 + 4393061*y^2) + 5*x^3*y^2*(303558 + 7545779*y^2) - 
        x^4*y^3*(37728895 + 13978272*y^2)) + 
      176400*(-123552 - 1194336*x - 9122256*x^2 - 43387344*x^3 - 
        141515736*x^4 - 337643040*x^5 - 609000408*x^6 - 846236477*x^7 - 
        914955444*x^8 - 771641116*x^9 - 505008504*x^10 - 252972720*x^11 - 
        94630536*x^12 - 25369344*x^13 - 4723290*x^14 - 763620*x^15 + 
        17160*x^16)*zeta2))/(11025*x^8*y^8) + 
   (XIPi^2*(2575329070 + 20602632560*x + 118281027594*x^2 + 
      467421123358*x^3 + 1372663747497*x^4 + 3096927662808*x^5 + 
      5448069796582*x^6 + 7536901800469*x^7 + 8222149424517*x^8 + 
      7055164258778*x^9 + 4721094505624*x^10 + 2424259166889*x^11 + 
      927814131748*x^12 + 250798675498*x^13 + 42848382870*x^14 + 
      3421025142*x^15 - 25395720*x^16 + 420*IPi*x*(39451567 + 276160969*x + 
        1300732937*x^2 + 4214305025*x^3 + 9916730411*x^4 + 17534359087*x^5 + 
        23744078482*x^6 + 24844366519*x^7 + 20093066446*x^8 + 
        12458174982*x^9 + 5816776290*x^10 + 1981493684*x^11 + 
        466509448*x^12 + 68485315*x^13 + 4838958*x^14)*(-1 + y) + 
      529200*(17358 + 246769*x + 2260839*x^2 + 11778585*x^3 + 41557129*x^4 + 
        106589499*x^5 + 206118513*x^6 + 306851536*x^7 + 355620936*x^8 + 
        322007614*x^9 + 227063992*x^10 + 123343488*x^11 + 50549476*x^12 + 
        15082220*x^13 + 3084096*x^14 + 386642*x^15 + 20020*x^16)*zeta2))/
    (22050*x^8*y^8) + (XIPi*(-205934114970*y^16 - 
      222264000*IPi*(18590 - 34805*y - 50049*y^2 - 77691*y^3 - 178779*y^4 - 
        236853*y^5 - 195279*y^6 - 98562*y^7 - 32076*y^8 - 7128*y^9 - 
        2574*y^14 - 4004*y^15 + 572*y^16)*zeta2 - 
      176400*(102960 - 219590184*y - 1808325930*y^2 - 8737264347*y^3 - 
        29298632209*y^4 - 72195357633*y^5 - 134956300017*y^6 - 
        195055348700*y^7 - 220282059408*y^8 - 195055348700*y^9 - 
        134956300017*y^10 - 72195357633*y^11 - 29298632209*y^12 - 
        8737264347*y^13 - 1808325930*y^14 - 219590184*y^15 + 102960*y^16)*
       zeta2 + 90720*y^8*(3755239 + 29752800*zeta3) - 
      90*(2288156833 + 1412611200*zeta3) + 
      1267*y^4*(10406333027 + 15198624000*zeta3) + 
      630*y^5*(15979253863 + 18366768000*zeta3) - 
      17*y^15*(71747387713 + 20151936000*zeta3) + 
      105*y^6*(43010709143 + 36835142400*zeta3) + 
      630*y^11*(15979253863 + 55505318400*zeta3) + 
      10*y^7*(123763328839 + 119044598400*zeta3) + 
      112*y^3*(71796935719 + 173204514000*zeta3) - 
      y*(1219705591121 + 206853696000*zeta3) + 
      105*y^10*(43010709143 + 220553625600*zeta3) + 
      112*y^13*(71796935719 + 241727976000*zeta3) + 
      10*y^9*(123763328839 + 1022266224000*zeta3) + 
      6*y^2*(-37855323067 + 1724990904000*zeta3) + 
      6*y^14*(-37855323067 + 1923917184000*zeta3) + 
      7*y^12*(1883546277887 + 5273880192000*zeta3)))/(4630500*x^8*y^8) + 
   (-705600*x*(1456358400 + 5422653600*x - 19819630740*x^2 - 
       21484509675*x^3 - 62747665359*x^4 - 307023940454*x^5 - 
       678274269146*x^6 - 1222438798206*x^7 - 1929345381503*x^8 - 
       2162345677142*x^9 - 1552178492256*x^10 - 685183667567*x^11 - 
       178058980764*x^12 - 35374562424*x^13 - 10913047648*x^14 + 
       1452607148*x^15)*zeta2 - 889056000*IPi*(-3870720 + 7069440*x + 
       2990400*x^2 + 15700440*x^3 + 159791026*x^4 + 382503552*x^5 + 
       435830248*x^6 + 295916384*x^7 + 168910866*x^8 + 203575974*x^9 + 
       392767179*x^10 + 546869925*x^11 + 486274453*x^12 + 271576235*x^13 + 
       83550603*x^14 + 8839301*x^15 + 4838958*x^16)*zeta2 + 
     x^10*(512049565117313524 - 283939530005376000*zeta3) + 
     x^14*(35478745966931892 - 62298355222656000*zeta3) + 
     1784370954240000*zeta3 - 497871360000*IPi*x*y*(-2588*y + 6435*x^4*y^3 + 
       x*(2588 - 2310*y^2) + 6*x^2*y*(385 + 276*y^2) - 
       9*x^3*y^2*(184 + 715*y^2))*zeta3 + 274824990720000*x*(-7 + 27*zeta3) - 
     3457440000*x^2*(149315 + 2403936*zeta3) + 
     77792400*x^3*(112996837 + 135710400*zeta3) + 
     56*x^15*(70477019999783 + 14095453680000*zeta3) + 
     1050*x^5*(167630086639991 + 204344729164800*zeta3) - 
     270*x^9*(-1800698647081361 + 225146341504000*zeta3) - 
     8*x^16*(66513702563489 + 340403687568000*zeta3) + 
     175*x^4*(125873677824281 + 392336675377920*zeta3) - 
     252*x^11*(-1762079875499689 + 1596443976288000*zeta3) - 
     56*x^12*(-4898652756204289 + 6590482185168000*zeta3) - 
     28*x^13*(-4400076194213237 + 7766634667680000*zeta3) + 
     9*x^8*(64032744061078159 + 28437405671808000*zeta3) + 
     14*x^6*(37111987423426679 + 32610216679488000*zeta3) + 
     x^7*(699499420420082692 + 512478598385376000*zeta3) - 
     31116960000*x*(-2975474 - 1466937*x - 28600*x^2 + 214275*x^3 + 
       2824050*x^4 + 7852086*x^5 + 9542703*x^6 + 6178707*x^7 + 4458006*x^8 + 
       7494600*x^9 + 10702692*x^10 + 9794868*x^11 + 5703432*x^12 + 
       1721538*x^13 + 31326*x^14 + 143616*x^15)*zeta4)/(7779240000*x^8*y^8) - 
   (4*(39451567 + 276160969*x + 1300732937*x^2 + 4214305025*x^3 + 
      9916730411*x^4 + 17534359087*x^5 + 23744078482*x^6 + 24844366519*x^7 + 
      20093066446*x^8 + 12458174982*x^9 + 5816776290*x^10 + 1981493684*x^11 + 
      466509448*x^12 + 68485315*x^13 + 4838958*x^14)*XIPi*(-1 + y)*
     PolyLog[2, -x])/(105*x^7*y^8) + 
   (16*(36065 + 252455*x + 1239451*x^2 + 4154791*x^3 + 10007077*x^4 + 
      17966645*x^5 + 24556200*x^6 + 25813041*x^7 + 20895348*x^8 + 
      12927928*x^9 + 6006658*x^10 + 2030186*x^11 + 471142*x^12 + 66895*x^13 + 
      4290*x^14)*XIPi^2*(-1 + y)*PolyLog[2, -x])/(x^7*y^8) + 
   (16*(17589 + 189647*x + 1513989*x^2 + 7205327*x^3 + 23519963*x^4 + 
      56137209*x^5 + 101280151*x^6 + 140819858*x^7 + 152375256*x^8 + 
      128580936*x^9 + 84168084*x^10 + 42162120*x^11 + 15771756*x^12 + 
      4228224*x^13 + 741312*x^14 + 54912*x^15 + 6864*x^16)*XIPi*YIPi*
     PolyLog[2, -x])/(x^8*y^8) - 
   (48*(286 + x*y*(-543 - 4128*y - 21769*y^2 - 37824*y^3 - 41127*y^4 - 
        23966*y^5 - 4136*y^6 + 14828*y^7 + 48504*y^8 + 81682*y^9 + 
        76220*y^10 + 42966*y^11 + 8828*y^12 + 514*y^13 + 572*y^14))*zeta2*
     PolyLog[2, -x])/(x^8*y^8) + 
   (4*(39451567 + 276160969*x + 1300732937*x^2 + 4214305025*x^3 + 
      9916730411*x^4 + 17534359087*x^5 + 23744078482*x^6 + 24844366519*x^7 + 
      20093066446*x^8 + 12458174982*x^9 + 5816776290*x^10 + 1981493684*x^11 + 
      466509448*x^12 + 68485315*x^13 + 4838958*x^14)*(-1 + y)*PolyLog[3, -x])/
    (105*x^7*y^8) + (32*(5090 + 35630*x + 166741*x^2 + 537256*x^3 + 
      1328167*x^4 + 2565170*x^5 + 3843789*x^6 + 4438212*x^7 + 3916251*x^8 + 
      2607436*x^9 + 1277533*x^10 + 439838*x^11 + 98899*x^12 + 12928*x^13 + 
      858*x^14)*XIPi*(-1 + y)*PolyLog[3, -x])/(x^7*y^8) - 
   (32*XIPi*(4290 - 9380*y - 18351*y^2 - 51794*y^3 - 119186*y^4 - 
      157902*y^5 - 130186*y^6 - 65708*y^7 - 21384*y^8 - 4752*y^9 - 
      10296*y^14 - 10296*y^15 + 5148*y^16)*PolyLog[3, -y])/(x^8*y^8) - 
   (96*(-1 + x)*(2002 + 601*x + 29416*x^2 + 143243*x^3 + 450864*x^4 + 
      967739*x^5 + 1509422*x^6 + 1743082*x^7 + 1509422*x^8 + 967739*x^9 + 
      450864*x^10 + 143243*x^11 + 29416*x^12 + 601*x^13 + 2002*x^14)*
     PolyLog[4, -x])/(x^8*y^7) - 
   (48*(x - y)*(2002 - 27427*x*y + 176358*x^2*y^2 - 538883*x^3*y^3 + 
      855756*x^4*y^4 - 96096*x^5*y^5*(7 + y + y^2) + 
      17160*x^6*y^6*(7 + y + y^2))*PolyLog[4, -(x/y)])/(x^8*y^8), 
  (-176*(454 + 3632*x + 28974*x^2 + 139258*x^3 + 457730*x^4 + 1101282*x^5 + 
      2004758*x^6 + 2814874*x^7 + 3078786*x^8 + 2629382*x^9 + 1745422*x^10 + 
      889686*x^11 + 340774*x^12 + 94682*x^13 + 18006*x^14 + 2108*x^15 + 
      117*x^16)*XIPi^3)/(x^8*y^8) + 
   (4*XIPi^2*(-25740 - 3312294*y + 20034186*y^2 + 54045334*y^3 + 
      69536348*y^4 + 53614386*y^5 + 28414211*y^6 + 9549884*y^7 + 
      4138380*y^8 + 9549884*y^9 + 28414211*y^10 + 53614386*y^11 + 
      69536348*y^12 + 54045334*y^13 + 20034186*y^14 - 3312294*y^15 - 
      25740*y^16 - 1621620*IPi*(-1 + 2*y + 2*y^2 - 2*y^14 - 2*y^15 + y^16)))/
    (105*x^8*y^8) + (4*XIPi*(3282366 + 1621620*IPi*(x - y) - 7717945*y - 
      10551657*y^2 + 24310111*y^3 + 88831337*y^4 + 587358051*y^5 + 
      1604460445*y^6 + 1961170053*y^7 + 1128317781*y^8 + 251155362*y^9)*YIPi)/
    (105*x^8*y^8) + (16*XIPi^2*(4195 - 14238*y - 26085*y^2 - 14805*y^3 + 
      5493*y^4 + 14751*y^5 + 10025*y^6 + 3168*y^7 + 396*y^8 - 7722*y^13 - 
      7722*y^14 + 3861*y^15)*YIPi)/(x^8*y^7) + 
   (XIPi*(-523462680 - 523462680*y^16 + 224*y*(39362579 + 354145050*zeta2) + 
      224*y^15*(39362579 + 354145050*zeta2) + 
      336*y^2*(32853041 + 1855885500*zeta2) + 
      336*y^14*(32853041 + 1855885500*zeta2) + 
      2376*y^8*(-188029 + 33938507400*zeta2) + 
      245*y^4*(15194791 + 42542032320*zeta2) + 
      245*y^12*(15194791 + 42542032320*zeta2) + 
      21*y^3*(255700191 + 145269264000*zeta2) + 
      21*y^13*(255700191 + 145269264000*zeta2) + 
      84*y^5*(14183401 + 309845440800*zeta2) + 
      84*y^11*(14183401 + 309845440800*zeta2) + 
      70*y^6*(-14614853 + 701091770400*zeta2) + 
      70*y^10*(-14614853 + 701091770400*zeta2) + 
      49*y^7*(-11231423 + 1454808794400*zeta2) + 
      49*y^9*(-11231423 + 1454808794400*zeta2)))/(11025*x^8*y^8) + 
   (-3432645216000*IPi*x*(4 + 2*x - 2*x^13 - 2*x^14 + x^15)*zeta2 + 
     352800*(4515840 + 1612800*x - 16107840*x^2 + 1421280*x^3 + 
       86336775*x^4 + 741528942*x^5 + 2090057690*x^6 + 2550066074*x^7 + 
       1271098953*x^8 - 488398144*x^9 - 1806756910*x^10 - 2476969614*x^11 - 
       2163660142*x^12 - 1180137966*x^13 - 348518730*x^14 - 31120820*x^15 + 
       3478924*x^16)*zeta2 - 
     2*x*(x^5*(181168955439997 - 98957267136000*zeta3) + 
       x^7*(674340584254164 - 51793735392000*zeta3) + 
       74088000*x*(8495 + 3798*zeta3) - 296352000*(2064 + 6421*zeta3) - 
       61740*x^2*(-62125847 + 27456000*zeta3) + 
       5670*x^9*(197568055129 + 20065539200*zeta3) - 
       160*x^3*(-1115643061 + 66429153000*zeta3) + 
       5*x^15*(-178765710713 + 232754860800*zeta3) + 
       630*x^10*(1174214774633 + 250870435200*zeta3) + 
       343*x^11*(801569334811 + 414950688000*zeta3) - 
       90*x^4*(-484380685249 + 476316691200*zeta3) + 
       28*x^12*(1732958618507 + 2940393960000*zeta3) + 
       x^14*(-2405056490062 + 3756261600000*zeta3) + 
       3*x^13*(58335965357 + 9102451680000*zeta3) + 
       2*x^8*(521778278861921 + 18244318176000*zeta3) - 
       4*x^6*(-94071879876551 + 28396226376000*zeta3)))/(9261000*x^8*y^8) + 
   (123552*XIPi*(-1 + 2*y + 2*y^2 - 2*y^14 - 2*y^15 + y^16)*PolyLog[2, -x])/
    (x^8*y^8) - (123552*(-1 + 2*y + 2*y^2 - 2*y^14 - 2*y^15 + y^16)*
     PolyLog[3, -x])/(x^8*y^8), 
  (-2*(27217552 + 217740416*x + 1537885233*x^2 + 6954739351*x^3 + 
      22152664149*x^4 + 52411562259*x^5 + 94228415631*x^6 + 
      130509979073*x^7 + 140059896654*x^8 + 116261437061*x^9 + 
      73950350964*x^10 + 35373123954*x^11 + 12328171786*x^12 + 
      2973533136*x^13 + 455648550*x^14 + 38135269*x^15 + 1295526*x^16)*XIPi)/
    (105*x^8*y^8) - (8*(17556 + 122892*x + 861564*x^2 + 3571788*x^3 + 
      10121833*x^4 + 20796701*x^5 + 31848838*x^6 + 36883798*x^7 + 
      32361788*x^8 + 21320614*x^9 + 10312295*x^10 + 3510103*x^11 + 
      777694*x^12 + 95672*x^13 + 4261*x^14)*XIPi^2)/(x^8*y^7) - 
   (16*(38400 + 346080*x + 928944*x^2 + 1121063*x^3 + 640548*x^4 + 
      142036*x^5)*XIPi*YIPi)/(x^4*y^8) + 
   (24096481480 + 141819316640*y + 1661917173120*y^2 + 9551240723920*y^3 + 
     34404871168451*y^4 + 89988965150406*y^5 + 175309738710106*y^6 + 
     256964289491880*y^7 + 288236215475523*y^8 + 250268606725746*y^9 + 
     167304881008412*y^10 + 84026546526216*y^11 + 30416140535620*y^12 + 
     7472986970008*y^13 + 1156161495540*y^14 + 114223682456*y^15 + 
     9439942460*y^16 - 2116800*x*(3344 + 25968*y + 264638*y^2 + 1327324*y^3 + 
       4235863*y^4 + 9562753*y^5 + 16243791*y^6 + 21288371*y^7 + 
       21522682*y^8 + 16710448*y^9 + 9941690*y^10 + 4487024*y^11 + 
       1485802*y^12 + 334004*y^13 + 42314*y^14 + 1672*y^15)*zeta2)/
    (88200*x^8*y^8), 
  (4*(-3763200 - 10987200*x + 12774720*x^2 - 13282920*x^3 - 173792674*x^4 - 
      1017640422*x^5 - 2559704833*x^6 - 3004454376*x^7 - 1434381930*x^8 + 
      753931005*x^9 + 2524206286*x^10 + 3476921868*x^11 + 3065512387*x^12 + 
      1701387324*x^13 + 528580617*x^14 + 62340743*x^15 + 7452151*x^16))/
    (315*x^8*y^8) - (16*(20130 + 161040*x + 1104171*x^2 + 4910997*x^3 + 
      15177040*x^4 + 34546599*x^5 + 59531628*x^6 + 78835811*x^7 + 
      80726292*x^8 + 63796665*x^9 + 38533765*x^10 + 17455956*x^11 + 
      5756395*x^12 + 1325150*x^13 + 203133*x^14 + 20336*x^15 + 1287*x^16)*
     XIPi)/(3*x^8*y^8), (4*(-4290 - 2145*x - 38400*x^3 - 346080*x^4 - 
     928944*x^5 - 1111309*x^6 - 550386*x^7 + 209496*x^8 + 784339*x^9 + 
     1086129*x^10 + 965267*x^11 + 542615*x^12 + 173847*x^13 + 23233*x^14 + 
     3784*x^15))/(x^7*y^8)}}


==> anc/Amp2L_HE_Mpmpm.wl <==
(*Fermion contribution to the two-loop two-minus-two-plus (+-+-) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 4*Ncf*Qf**4*alpha**2*aS/Pi*CFf has been taken out*)
(*The following are coefficeints M_{+-+-}^{(1,0,f,p,q)}(x,y)*)
(*M_{+--+}^{(1,0,f,p,q)}(x,y) can be obtained with M_{+-+-}^{(1,0,f,p,q)}(y,x) with XIPi <-> YIPi*)
{{((1 + 3*x^2)*XIPi^4)/(3*y^2) + (XIPi^3*(-8*IPi*x^3 - 2*x*y*(10 + 9*y)))/
    (3*x*y^2) + (8*(-1 + x^2 + IPi*(1 + x^2))*XIPi*YIPi^2)/y^2 - 
   (8*(1 + x^2)*XIPi*YIPi^3)/(3*y^2) + (2*(1 + x^2)*YIPi^4)/(3*y^2) + 
   (2*XIPi^2*(3*(2 + 4*x - x^2 + x^4) - 6*IPi*(y + 3*x*y) - 
      6*(-1 + x^2)*zeta2))/(3*y^2) - 
   (4*XIPi*YIPi*(-4*IPi*(-1 + x)*y + y^2*(2 + 4*y + y^2) + 
      12*(-2 + (-1 + x)*y)*zeta2))/y^2 + 
   (2*YIPi^2*(3 - 24*x^3 + 3*x^6 + x^4*(-15 - 12*IPi + 48*zeta2) + 
      x^2*(-15 + 12*IPi + 48*zeta2)))/(3*x^2*y^2) - 
   (4*YIPi*(3 + 3*x^4 - 6*x^2*(-5 + 18*y*zeta2) + 
      2*x*(9 + 18*IPi*zeta2 + 30*y*zeta2 - 6*zeta3) + 
      6*x^3*(3 + 6*IPi*zeta2 - 2*zeta3)))/(3*x*y^2) - 
   (2*XIPi*(6*y*(26 + 9*y)*zeta2 - 24*IPi*(-3 + 2*(-1 + x)*y)*zeta2 + 
      6*(-2*y - 2*y^2 + y^3 + 4*x^2*zeta3)))/(3*y^2) - 
   (-180*(3 - 8*x^2 - 4*x^3 - 8*x^4 + 3*x^6)*zeta2 + 
     1080*IPi*x^2*(-1 + 5*x)*y*zeta2 + 180*x^2*y*(-y + 2*(3 + x)*zeta3) + 
     90*x^2*(149 + 183*x^2)*zeta4)/(45*x^2*y^2) + 
   (8*(1 + 3*x)*XIPi*PolyLog[2, -x])/y - (16*(-1 + x)*YIPi*PolyLog[2, -x])/
    y + (16*(-1 + x)*zeta2*PolyLog[2, -x])/y + (16*x^2*XIPi*PolyLog[3, -x])/
    y^2 - (8*(1 + 3*x)*PolyLog[3, -x])/y - (16*(1 + x^2)*YIPi*PolyLog[3, -x])/
    y^2 - (16*(-1 + x)*PolyLog[3, -y])/y + (16*(-1 + x)*PolyLog[4, -x])/y + 
   (16*(1 + x^2)*PolyLog[4, -(x/y)])/y^2 - (16*(1 + x^2)*PolyLog[4, -y])/y^2, 
  0, 0, 0, 0}, {((2 + 22*x - 10*x^2)*XIPi^4)/(6*x*y^2) + 
   (2*XIPi^3*(30 + 116*y + 102*y^2 - 5*y^3 - 4*IPi*x*(3 + y)))/(3*x*y^2) - 
   (4*XIPi^3*YIPi)/(3*x) + (2*XIPi^2*(-11 + 18*x + x^2 - 6*IPi*y)*YIPi)/
    (x*y) + (4*XIPi*(IPi*(-2 - 3*x + x^2) + (-15 + 4*x)*y)*YIPi^2)/(x*y) - 
   ((4*I)*((-I)*IPi*(-1 + x) - (4*I)*y)*YIPi^3)/x - 
   (4*XIPi*(2 + 8*y + 3*y^2)*YIPi^3)/(3*x*y) + ((-2 - 3*x + x^2)*YIPi^4)/
    (3*x*y) + (2*XIPi^2*(3*(-1 + x)*y*(-13 + 12*y) + 
      3*IPi*y*(16 + 4*y + 3*y^2) + 6*(-6 + 11*x*y)*zeta2))/(3*x*y^2) - 
   (4*XIPi*YIPi*(12*IPi*(-1 + x)*y - 2*y*(7 + 6*y) + 6*(-2 + y^2)*zeta2))/
    (x*y) + (4*YIPi^2*(-18*IPi*(-1 + x)*y - 6*(x + 2*y^2) + 
      6*(4 + 17*y + 7*y^2)*zeta2))/(3*x*y) + 
   (2*XIPi*(2*(-8 + 15*x)*y^2 + 6*(8 + 21*x + 10*x^2 - 13*x^3)*zeta2 - 
      12*IPi*(-1 + x^3 + y)*zeta2 - 24*x^2*zeta3 + 8*y*zeta3))/(x*y^2) + 
   (2*YIPi*(36*IPi*(-2 - 2*y + y^2)*zeta2 + 6*(-60 + 108*y + 25*y^2)*zeta2 + 
      24*(y^2*(1 - 3*zeta3) + zeta3 + 2*y*zeta3)))/(3*x*y) + 
   (540*y*(38 + 38*y + 7*y^2)*zeta2 - 540*IPi*y*(-16 + 20*y + 9*y^2)*zeta2 + 
     180*y*(-4*zeta3 + 8*y*zeta3 + y^2*(-7 + 32*zeta3)) + 
     90*(-51 - 295*y + 107*y^2 + 297*y^3)*zeta4)/(45*x*y^2) + 
   (4*(-1 + x - 4*x^2)*XIPi^2*PolyLog[2, -x])/(x*y^2) - 
   (4*(15 + 2*x + 3*x^2)*XIPi*PolyLog[2, -x])/(x*y) + 
   (48*(-1 + x)*YIPi*PolyLog[2, -x])/x + (8*XIPi*YIPi*PolyLog[2, -x])/x + 
   (4*(-1 + x)*YIPi^2*PolyLog[2, -x])/x + 
   (24*(-1 + x)*(x^2 - y)*zeta2*PolyLog[2, -x])/(x*y^2) + 
   (16*XIPi*(3*x^2 - y)*PolyLog[3, -x])/(x*y^2) + 
   (4*(15 + 2*x + 3*x^2)*PolyLog[3, -x])/(x*y) + 
   (16*(x - y)*YIPi*PolyLog[3, -x])/(x*y) + (48*(-1 + x)*PolyLog[3, -y])/x + 
   (16*XIPi*PolyLog[3, -y])/x + (16*(-1 + x)*YIPi*PolyLog[3, -y])/x - 
   (24*(-1 + x)*PolyLog[4, -x])/y^2 - (8*(3 + 5*x)*PolyLog[4, -(x/y)])/
    (x*y) + (8*(5 + 3*x)*PolyLog[4, -y])/y, (4*XIPi^3*(-1 + y))/y^2 + 
   (12*(2 + 8*x + x^2)*XIPi^2)/(x*y) + (8*(3 + 2*x)*XIPi*YIPi)/x + 
   (16*XIPi^2*YIPi)/x + (4*XIPi*YIPi^2)/x + (4*y*YIPi^2)/x + 
   (8*y*YIPi^3)/(3*x) - (8*YIPi*(3 + 3*x^2 + 6*y^2*zeta2))/(3*x*y) + 
   (4*XIPi*(3*y^2*(23 + 12*y) + 6*(3 - 8*y^2)*zeta2))/(3*x*y^2) + 
   (4*(6*(22 + 83*x + 22*x^2)*zeta2 + 9*y^2*(1 + 4*zeta3)))/(3*x*y), 
  (2*(7 + 3*x)*XIPi)/x + (2*(4 + x)*XIPi^2)/(x*y) - (20*XIPi*YIPi)/x + 
   (16*y*YIPi)/x - (2*y*YIPi^2)/x - 
   (2*(-(-1 + x)^2 + 6*(1 + 5*x + x^2)*zeta2))/(x*y), 
  (12*XIPi)/x + (4*y)/(3*x) - (16*y*YIPi)/(3*x), (13*y)/(3*x)}, 
 {((20 + 32*x - 26*x^2 - 6*x^4)*XIPi^4)/(6*x^2*y^2) - 
   (2*XIPi^3*(39 + 104*x + 85*x^2 + 8*IPi*(3 + 6*x + x^2) + 16*x^3*(-1 + y)))/
    (3*x^2*y^2) + (56*XIPi^3*YIPi)/(3*x^2) + 
   (4*XIPi^2*(23 + 9*x + 3*x^2 + 5*x^3 + 14*IPi*y)*YIPi)/(x^2*y) - 
   (28*XIPi^2*YIPi^2)/x^2 + (8*XIPi*(-2*IPi*(-2 - 4*x + x^2 + x^3*(-1 + y)) + 
      (-18 - 34*x + 15*x^2 + 9*x^3)*y)*YIPi^2)/(x^2*y^2) + 
   (((8*I)/3)*((-I)*IPi*(-1 + x^2) + I*(7 + 13*x + 7*x^2))*YIPi^3)/x^2 + 
   (8*XIPi*(-2 - 4*x + x^2 + 5*x^3*(-1 + y))*YIPi^3)/(3*x^2*y^2) + 
   (4*(2 + 4*x + 7*x^2 - 6*x^3*(-1 + y))*YIPi^4)/(3*x^2*y^2) - 
   (XIPi^2*(-3*(99 + 184*x + 26*x^2 + 32*x^3 + 23*x^4) + 
      12*IPi*(23 + 33*x + 3*x^2 + 5*x^3)*y + 12*(-29 - 48*x - 24*x^2 + 5*x^4)*
       zeta2))/(3*x^2*y^2) + (4*YIPi^2*(18*IPi*(-3 - 8*x + 8*x^3 + 3*x^4) + 
      3*(7 + 24*x + 7*x^2)*y^2 + 24*(4 + 8*x + x^2 - 5*x^3*(-1 + y))*zeta2))/
    (3*x^2*y^2) + (4*XIPi*YIPi*(-111*y^2 - 36*IPi*(-1 + x)*y*
       (-2 - 2*y + 3*y^2) + 6*(-48 - 96*y + 22*y^2 + 6*(-1 + x)*y^3)*zeta2))/
    (3*x^2*y^2) + (XIPi*(192*IPi*(3 + 6*y - 3*y^2 + 2*y^3 + y^4)*zeta2 + 
      6*(-72 - 564*y - 442*y^2 + 376*y^3 + 268*y^4)*zeta2 - 
      3*(-64*zeta3 + 8*y*(-1 + 8*zeta3) + y^4*(1 + 32*zeta3) + 
        4*y^3*(-25 + 48*zeta3) + y^2*(-94 + 64*zeta3))))/(3*x^2*y^2) - 
   (2*YIPi*(72*IPi*(6 + 12*x - 3*x^2 + x^3*(-1 + y))*zeta2 + 
      24*(-101 - 157*x + 53*x^2 + 25*x^3)*y*zeta2 + 
      3*(21 + 21*x^4 + 72*zeta3 + 36*x*(1 + 4*zeta3) + 46*x^2*(1 + 4*zeta3) + 
        x^3*(36 + 48*zeta3 - 48*y*zeta3))))/(3*x^2*y^2) + 
   (360*(142 + 382*x + 429*x^2 + 382*x^3 + 142*x^4)*zeta2 + 
     1080*IPi*(-41 - 63*x + 27*x^2 + 13*x^3)*y*zeta2 + 
     45*y*((111 - 196*x + 111*x^2)*y - 16*(19 + 47*x + 62*x^2 + 28*x^3)*
        zeta3) + 90*(-1226 - 2548*x + 935*x^2 + 1468*x^3 + 629*x^4)*zeta4)/
    (45*x^2*y^2) + ((44 + 64*x + 32*x^2 - 12*x^4)*XIPi^2*PolyLog[2, -x])/
    (x^2*y^2) + (8*(23 + 33*x + 3*x^2 + 5*x^3)*XIPi*PolyLog[2, -x])/(x^2*y) - 
   (16*XIPi*YIPi*PolyLog[2, -x])/x^2 + 
   (48*(-1 + x)*(3 + 8*x + 3*x^2)*YIPi*PolyLog[2, -x])/(x^2*y) - 
   (16*(-1 + x)*y*YIPi^2*PolyLog[2, -x])/x^2 + 
   (8*(-1 + x)*(18 + 18*y + 17*y^2)*zeta2*PolyLog[2, -x])/(x^2*y) + 
   (16*(-5 - 4*x - 6*x^2 + 3*x^4)*XIPi*PolyLog[3, -x])/(x^2*y^2) - 
   (8*(23 + 33*x + 3*x^2 + 5*x^3)*PolyLog[3, -x])/(x^2*y) + 
   (16*(-x + 3*x^2 + 4*x^3*(-1 + y) + y)*YIPi*PolyLog[3, -x])/(x^2*y^2) - 
   (96*XIPi*PolyLog[3, -y])/x^2 + (48*(-1 + x)*(3 + 8*x + 3*x^2)*
     PolyLog[3, -y])/(x^2*y) + (48*(-1 + x)*y*YIPi*PolyLog[3, -y])/x^2 + 
   (8*(-1 + x)*(1 - 16*x + x^2)*PolyLog[4, -x])/(x^2*y) - 
   (64*(2 - 2*(-1 + x)*y + (-1 + x)*y^3)*PolyLog[4, -(x/y)])/(x^2*y^2) - 
   (64*(-2 + 2*(-1 + x)*y + (-1 + x)*y^3)*PolyLog[4, -y])/(x^2*y^2), 
  (4*(-9 - 20*x + 5*x^2 + 2*x^4)*XIPi^3)/(3*x^2*y^2) + 
   (XIPi^2*(48 + 8*(1 + 3*IPi)*y^2 - 56*y^3 - 6*y^4))/(x^2*y^2) - 
   (56*XIPi^2*YIPi)/x^2 + (16*XIPi*(-16 - 16*y - 3*IPi*(-1 + x)*y^2)*YIPi)/
    (x^2*y) - (8*(-5 + 3*x^2)*XIPi*YIPi^2)/x^2 - 
   (8*(7 + (7 + 3*IPi*(-1 + x))*y + 2*y^2)*YIPi^2)/x^2 + 
   (8*(-x - 8*x^2 + x^3*(-1 + y) + y)*YIPi^3)/(3*x^2*y^2) + 
   (4*YIPi*(69 - 144*x + 69*x^2 + 24*(-16 + 5*x^2)*zeta2))/(3*x^2) + 
   (XIPi*(6*x*(55 + 146*x + 57*x^2)*y^3 + 24*x*(9 + 24*x + 61*x^2 + 52*x^3 + 
        24*x^4)*y*zeta2))/(3*x^3*y^3) + 
   (2*(48 + 96*y + 87*y^4 + 216*IPi*y^2*(1 + (-1 + x)*y)*zeta2 + 
      6*(72 + 144*y + 60*y^2 - 12*y^3 + 47*y^4)*zeta2 + 
      6*y^2*(-9 + 4*zeta3) + 6*y^3*(-17 + 16*zeta3)))/(3*x^2*y^2) - 
   (48*XIPi*PolyLog[2, -x])/x^2 + (48*(-1 + x)*y*YIPi*PolyLog[2, -x])/x^2 + 
   (48*PolyLog[3, -x])/x^2 + (48*(-1 + x)*y*PolyLog[3, -y])/x^2, 
  (2*(21 + 52*x + 32*x^2 + 16*x^3 + 3*x^4)*XIPi^2)/(x^2*y^2) + 
   (4*(35 + x + 29*x^2 + 7*x^3)*XIPi)/(x^2*y) + (8*(2 + 13*x + 2*x^2)*YIPi)/
    x^2 + (40*XIPi*YIPi)/x^2 + (4*(-x + 4*x^2 + x^3*(-1 + y) + y)*YIPi^2)/
    (x^2*y^2) - (2*(3*(79 + 98*x + 79*x^2)*y^2 + 
      6*(11 + 32*x + 78*x^2 + 32*x^3 + 11*x^4)*zeta2))/(3*x^2*y^2), 
  (152*(1 - x + x^2))/(3*x^2) - (16*XIPi*(7 + 3*y^2))/(3*x^2) + 
   (16*(-2 - 4*x - 7*x^2 + 2*x^3*(-1 + y))*YIPi)/(3*x^2*y^2), 
  (4*(x - 5*y^2)*(x - y^2))/(x^2*y^2)}, 
 {(2*XIPi^4*(-35 - 38*x - 6*x^2 + 6*x^5 - 6*x^3*(-1 + y)))/(3*x^3*y^2) - 
   (2*XIPi^3*(-439 - 396*x + 750*x^2 + 868*x^3 + 450*x^4 + 202*x^5 + 
      432*IPi*y))/(9*x^3*y^2) - (8*(35 + 32*x + 2*x^2)*XIPi^3*YIPi)/
    (3*x^3*y^2) - (4*XIPi^2*(-32 + 108*y + 106*y^2 + 100*y^3 + 52*y^4 + 
      23*y^5 + 6*IPi*(5 + 2*y^2))*YIPi)/(x^3*y^2) + 
   (2*(-750 - 1152*x - 152*x^2 + 50*x^3 + 570*x^4 + 369*x^5 - 
      12*IPi*(38 + 44*x - 4*x^2 + 2*x^3 + 2*x^4 + 5*x^5))*XIPi*YIPi^2)/
    (3*x^3*y^2) + (8*(13 + 9*x + 2*x^2)*XIPi^2*YIPi^2)/(x^3*y^2) - 
   (2*(95 + 325*x + 248*x^2 - 12*x^3 + 248*x^4 + 325*x^5 + 95*x^6 - 
      12*IPi*(5 + 13*x + 6*x^2 + 3*x^4*(-1 + y) + 5*x^5*(-1 + y)))*YIPi^3)/
    (3*x^3*y^3) + (8*(41 + 58*x - 6*x^2 + 6*x^3 + 9*x^5)*XIPi*YIPi^3)/
    (3*x^3*y^2) + (2*(15 + 135*y + 288*y^2 + 404*y^3 + 263*y^4 + 65*y^5)*
     YIPi^4)/(3*x^3*y^2) + (XIPi^2*(-884 - 479*x - 857*x^2 - 1306*x^3 - 
      672*x^4 - 220*x^5 - 2*IPi*(507 + 948*x + 782*x^2 + 732*x^3 + 378*x^4 + 
        138*x^5) + 48*(-20 - 11*x - 16*x^2 + 5*x^5 - 5*x^3*(-1 + y))*zeta2))/
    (3*x^3*y^2) + (2*XIPi*YIPi*(-627 - 1436*y + 105*y^2 - 
      2*IPi*(-1 + x)*(-151 - 302*y + 386*y^2 + 537*y^3 + 369*y^4) + 
      24*(-42 + 103*y - 70*y^2 - 24*y^3 + 3*y^4 + 3*y^5)*zeta2))/
    (3*x^3*y^2) + (YIPi^2*(y*(-1203 - 2406*y - 859*y^2 + 344*y^3 + 266*y^4) - 
      2*IPi*(-1 + x)*(-151 - 302*y + 386*y^2 + 537*y^3 + 369*y^4) + 
      48*(65 + 261*y + 208*y^2 + 180*y^3 + 89*y^4 + 19*y^5)*zeta2))/
    (3*x^3*y^2) + (YIPi*(-432 + 2*y^3*(9385 - 12216*zeta2 + 3888*IPi*zeta2 - 
        2880*zeta3) + 4*y^4*(2698 + 5346*zeta2 + 864*IPi*zeta2 - 
        2808*zeta3) + 3*y^5*(397 + 12600*zeta2 - 144*IPi*zeta2 - 
        2688*zeta3) + y^2*(8305 - 95376*zeta2 - 14256*IPi*zeta2 - 
        1728*zeta3) + 3*y^6*(-237 + 3504*zeta2 - 144*IPi*zeta2 - 768*zeta3) - 
      4*y*(324 + 6342*zeta2 - 360*zeta3)))/(9*x^3*y^3) + 
   (XIPi*(-16243 - 1954*x^5 - 1296*IPi*(-42 - 36*x - 4*x^2 + 2*x^3 - 2*x^4 + 
        x^5)*zeta2 - 36*(-18 - 474*x + 1734*x^2 + 2390*x^3 + 2886*x^4 + 
        1505*x^5)*zeta2 - 26784*zeta3 - 9*x*(5135 + 3264*zeta3) - 
      x^2*(70663 + 28512*zeta3) - 9*x^4*(2407 + 384*y*zeta3) + 
      x^3*(-55765 + 6912*y*zeta3)))/(27*x^3*y^2) - 
   (-8640 - 10*y^6*(27539 + 113628*zeta2 - 24948*IPi*zeta2 + 11340*zeta4) - 
     36*y*(720 + 13590*IPi*zeta2 - 1510*zeta3 + 34290*zeta4) - 
     y^2*(422065 + 1241400*zeta2 + 1634040*IPi*zeta2 - 330480*zeta3 + 
       450360*zeta4) - 10*y^3*(80093 + 248280*zeta2 + 6048*IPi*zeta2 - 
       30456*zeta3 + 537840*zeta4) - y^5*(677455 + 2860260*zeta2 - 
       1040040*IPi*zeta2 + 302400*zeta3 - 302400*x*zeta3 + 897480*zeta4) - 
     2*y^4*(2050830*zeta2 - 464400*IPi*zeta2 + 1760*(305 + 126*zeta3) + 
       1769040*zeta4))/(270*x^3*y^3) + 
   (4*(507 + 948*x + 782*x^2 + 732*x^3 + 378*x^4 + 138*x^5)*XIPi*
     PolyLog[2, -x])/(3*x^3*y^2) + 
   (8*XIPi^2*(-23 - 20*x - 14*x^2 + 6*x^5 - 6*x^3*(-1 + y))*PolyLog[2, -x])/
    (x^3*y^2) + (4*(-1 + x)*(369 + 939*x + 989*x^2 + 939*x^3 + 369*x^4)*YIPi*
     PolyLog[2, -x])/(3*x^3*y^2) + (16*(-1 - 4*x + 2*x^2)*XIPi*YIPi*
     PolyLog[2, -x])/(x^3*y^2) - 
   (8*(-1 + x)*(19 + 41*x + 39*x^2 + 41*x^3 + 19*x^4)*YIPi^2*PolyLog[2, -x])/
    (x^3*y^2) + (48*(-1 + x)*(7 + 11*x + 25*x^2 + 11*x^3 + 7*x^4)*zeta2*
     PolyLog[2, -x])/(x^3*y^2) - 
   (4*(507 + 948*x + 782*x^2 + 732*x^3 + 378*x^4 + 138*x^5)*PolyLog[3, -x])/
    (3*x^3*y^2) - (32*XIPi*(-5 - 2*x - 14*x^2 + 6*x^5 - 6*x^3*(-1 + y))*
     PolyLog[3, -x])/(x^3*y^2) - (32*(-10 - 13*x + 2*x^2 + 12*x^4*y)*YIPi*
     PolyLog[3, -x])/(x^3*y^2) + 
   (4*(-1 + x)*(369 + 939*x + 989*x^2 + 939*x^3 + 369*x^4)*PolyLog[3, -y])/
    (3*x^3*y^2) + (32*(11 + 8*x + 2*x^2)*XIPi*PolyLog[3, -y])/(x^3*y^2) - 
   (32*(-1 + x)*(x - y^2)*(5 + 5*y + 2*y^2)*YIPi*PolyLog[3, -y])/(x^3*y^2) + 
   (96*(-1 + x)*(-x + 4*x^2 + x^3*(-1 + y) + y)*PolyLog[4, -x])/(x^3*y^2) + 
   (48*(1 - 2*x + 2*x^2 + 8*x^4*y)*PolyLog[4, -(x/y)])/(x^3*y^2) - 
   (48*(-8 - 8*x + 2*x^3 - 2*x^4 + x^5)*PolyLog[4, -y])/(x^3*y^2), 
  (-32*(-7 - 7*x + x^2 + 2*x^3 + x^4 + x^5)*XIPi^3)/(3*x^3*y^2) + 
   (8*XIPi^2*(-65 - 70*x - 50*x^2 - 53*x^3 - 23*x^4 + x^5 + 18*IPi*y))/
    (x^3*y^2) + (16*(5 + x)*(3 + 2*x)*XIPi^2*YIPi)/(x^3*y^2) + 
   (4*XIPi*(-37 + 114*x + 54*x^2 - 72*IPi*x^4 - 72*IPi*x^5 - 72*IPi*y)*YIPi)/
    (x^3*y^2) - (8*XIPi*(29 + 32*x + 2*x^2 + 18*x^4*y)*YIPi^2)/(x^3*y^2) - 
   (8*(-12 - 36*y + 35*y^2 + 2*(65 + 18*IPi*(-1 + x))*y^3 + 
      6*(20 - 3*IPi*(-1 + x)^2)*y^4 + 49*y^5 + 8*y^6)*YIPi^2)/(x^3*y^3) - 
   (16*(6 - x - x^2 - x^3 + 6*x^4)*YIPi^3)/(3*x^3*y) + 
   (8*YIPi*(162 + 3*x - 83*x^2 + 3*x^3 + 162*x^4 + 
      12*(-89 - x - 3*x^2 - x^3 + 37*x^4)*zeta2))/(3*x^3*y) - 
   (2*XIPi*(2348 + 11988*x + 14366*x^2 + 12704*x^3 + 6471*x^4 + 1598*x^5 + 
      72*(3 + 28*x + 90*x^2 + 88*x^3 + 98*x^4 + 66*x^5)*zeta2))/(9*x^3*y^2) + 
   (2*(648 + 1944*y + y^4*(-34631 - 16344*zeta2 - 11664*IPi*(-1 + x)^2*
         zeta2 - 17280*zeta3) + 3*y^2*(-6449 - 9960*zeta2 + 3888*IPi*zeta2 - 
        3888*zeta3) + 4*y^5*(-3335 + 3384*zeta2 - 2376*zeta3) + 
      4*y^6*(-2008 + 990*zeta2 - 864*zeta3) + 
      (6*I)*y^3*((9960*I)*zeta2 - (3888*I)*IPi*(-1 + x)*zeta2 + 
        I*(6989 + 2592*zeta3))))/(27*x^3*y^3) - (288*XIPi*PolyLog[2, -x])/
    (x^3*y) + (288*(-1 + x)*(1 + x^2)*YIPi*PolyLog[2, -x])/x^3 + 
   (288*PolyLog[3, -x])/(x^3*y) + (288*(-1 + x)*(1 + x^2)*PolyLog[3, -y])/
    x^3, (2*(387 + 540*x + 890*x^2 + 956*x^3 + 466*x^4 + 86*x^5)*XIPi)/
    (x^3*y^2) - (8*(24 + 38*x + 40*x^2 + 38*x^3 + 19*x^4 + 3*x^5)*XIPi^2)/
    (x^3*y^2) - (2*(5 - 73*x - 148*x^2 - 188*x^3 - 148*x^4 - 73*x^5 + 5*x^6)*
     YIPi)/(x^3*y^3) - (8*(19 + 12*x + 2*x^2)*XIPi*YIPi)/(x^3*y^2) + 
   (4*(1 - 5*x - x^2 - 5*x^3 + x^4)*YIPi^2)/(x^3*y) - 
   (5890 + 14549*x + 11561*x^2 + 14549*x^3 + 5890*x^4 + 
     72*(17 + 55*x + 115*x^2 + 55*x^3 + 17*x^4)*zeta2)/(9*x^3*y), 
  (4*(239 + 703*x + 1352*x^2 + 1752*x^3 + 1352*x^4 + 703*x^5 + 239*x^6))/
    (3*x^3*y^3) - (8*XIPi*(-17 + 38*y - 6*y^2 + 24*y^5))/(3*x^3*y^2) - 
   (32*(5 - 8*x + 5*x^2)*(x^2 - y)*YIPi)/(3*x^3*y), 
  (2*(129 + 169*x + 313*x^2 + 169*x^3 + 129*x^4))/(3*x^3*y)}, 
 {-1/9*(XIPi^3*(-3579 + 285*x + 15351*x^2 + 23751*x^3 + 24230*x^4 + 
       16198*x^5 + 7022*x^6 + 1806*x^7 + 4320*IPi*y))/(x^4*y^3) - 
   (XIPi^4*(366 + 502*x + 248*x^2 + 144*x^3 + 133*x^4*y + 80*x^5*y + 
      53*x^6*y))/(3*x^4*y^3) + 
   (4*(1413 + 2037*x + 3471*x^2 + 5767*x^3 + 5811*x^4 + 3675*x^5 + 1509*x^6 + 
      333*x^7 + 18*IPi*(-26 + 10*x + 41*x^2 + 21*x^3))*XIPi^2*YIPi)/
    (3*x^4*y^3) + (8*(-166 - 130*x + 41*x^2 + 21*x^3)*XIPi^3*YIPi)/
    (3*x^4*y^3) + (2*(-2880 - 4088*x - 307*x^2 - 187*x^3 - 7*x^4 + 49*x^5 + 
      1994*x^6 + 1446*x^7 - 12*IPi*(208 + 280*x + 82*x^2 + 42*x^3 - 21*x^4 - 
        41*x^5 - 20*x^6 + 16*x^7))*XIPi*YIPi^2)/(3*x^4*y^3) - 
   (8*(-57 + 7*x + 86*x^2 + 38*x^3)*XIPi^2*YIPi^2)/(x^4*y^3) + 
   (8*(240 + 444*x + 251*x^2 + 127*x^3 - 63*x^4 - 123*x^5 - 90*x^6 + 18*x^7)*
     XIPi*YIPi^3)/(3*x^4*y^3) + 
   (2*(-1150 - 1150*x^8 - 1224*IPi*y + x*(-3592 - 2520*IPi*y) + 
      x^2*(-2301 - 1476*IPi*y) + x^3*(722 - 756*IPi*y) + 
      (8*I)*x^7*(449*I - (153*I)*IPi*y) + (3*I)*x^6*(767*I - (840*I)*IPi*y) + 
      2*x^5*(361 + 738*IPi*y) + x^4*(946 + 756*IPi*y))*YIPi^3)/(9*x^4*y^4) - 
   (2*(208 + 280*x + 82*x^2 + 42*x^3 - 21*x^4 - 41*x^5 + 280*x^6 + 316*x^7)*
     YIPi^4)/(3*x^4*y^3) + (XIPi^2*(-40873 - 48537*x - 108669*x^2 - 
      210829*x^3 - 230481*x^4 - 142929*x^5 - 48741*x^6 - 9765*x^7 - 
      24*IPi*(2112 + 5012*x + 7399*x^2 + 11615*x^3 + 11622*x^4 + 7350*x^5 + 
        3018*x^6 + 666*x^7) - 144*(291 + 35*x - 41*x^2 + 23*x^3 + 275*x^4*y + 
        176*x^5*y + 99*x^6*y)*zeta2))/(36*x^4*y^3) + 
   (2*XIPi*YIPi*(-5176 - 8412*y + 6702*y^2 - 315*y^3 - 
      6*IPi*(-1 + x)*(-492 - 1476*y + 1267*y^2 + 4994*y^3 + 7979*y^4 + 
        5236*y^5 + 1446*y^6) + 72*(-128 + 606*y - 638*y^2 - 691*y^3 - 
        228*y^4 + 105*y^5 + 144*y^6 + 42*y^7)*zeta2))/(9*x^4*y^3) + 
   (YIPi^2*(1728 + 12*y^8*(423 + 960*zeta2) + 
      48*y*(144 + 123*IPi*(-1 + x) + 1248*zeta2) + 
      24*y^7*(586 - 723*IPi*(-1 + x) + 4752*zeta2) + 
      6*y^3*(-17333 - 2534*IPi*(-1 + x) + 80832*zeta2) + 
      2*y^2*(-13301 + 8856*IPi*(-1 + x) + 172656*zeta2) + 
      4*y^5*(-20920 - 23937*IPi*(-1 + x) + 174816*zeta2) + 
      3*y^4*(-44179 - 19976*IPi*(-1 + x) + 254592*zeta2) + 
      y^6*(-9291 - 62832*IPi*(-1 + x) + 396576*zeta2)))/(18*x^4*y^4) + 
   (YIPi*(-3840 + y^6*(285725 + 2422080*zeta2 - 60480*IPi*zeta2 - 
        223488*zeta3) + y^4*(738955 + 645408*zeta2 + 281664*IPi*zeta2 - 
        190080*zeta3) + 2*y^3*(244569 - 305952*zeta2 + 129600*IPi*zeta2 - 
        42624*zeta3) + 8*y^5*(80595 + 297456*zeta2 + 16416*IPi*zeta2 - 
        30528*zeta3) + 4*y^7*(11857 + 280608*zeta2 - 20736*IPi*zeta2 - 
        29952*zeta3) + y^8*(-2590 + 154752*zeta2 - 24192*IPi*zeta2 - 
        27648*zeta3) + 2*y^2*(72563 - 739824*zeta2 - 138240*IPi*zeta2 - 
        9216*zeta3) - 192*y*(80 + 1722*zeta2 - 96*zeta3)))/(36*x^4*y^4) + 
   (XIPi*(2592*IPi*(192 + 120*x - 82*x^2 - 42*x^3 + 21*x^4 + 41*x^5 + 
        40*x^6 + 4*x^7)*zeta2 - 36*(860 + 4332*x + 38058*x^2 + 69914*x^3 + 
        74365*x^4 + 49037*x^5 + 31255*x^6 + 12639*x^7)*zeta2 - 
      54*(4031 + 4352*zeta3) + 3*x^7*(-5741 + 8064*zeta3) - 
      x^6*(244631 + 17280*zeta3) - 4*x^5*(237571 + 39744*zeta3) - 
      4*x^4*(482579 + 93312*zeta3) - 2*x*(445639 + 131328*zeta3) - 
      x^2*(1893637 + 279936*zeta3) - x^3*(2419289 + 466560*zeta3)))/
    (54*x^4*y^3) - (-622080 - 10368*y*(240 + 3690*IPi*zeta2 - 410*zeta3 + 
       14040*zeta4) - 120*y^5*(2157091 + 7552440*zeta2 - 3841344*IPi*zeta2 - 
       2109888*zeta3 + 9149760*zeta4) + 4*y^8*(-7143430 - 25497450*zeta2 + 
       5054400*IPi*zeta2 - 4734720*zeta3 + 12218040*zeta4) + 
     8*y^7*(-46964430*zeta2 + 21008160*IPi*zeta2 - 
       20*(660445 + 225504*zeta3) + 12665160*zeta4) - 
     30*y^3*(2712311 + 5278176*zeta2 - 974592*IPi*zeta2 - 8063424*zeta3 + 
       45450720*zeta4) - 3*y^6*(73983275 + 267490320*zeta2 - 
       131526720*IPi*zeta2 - 16698240*zeta3 + 91419840*zeta4) - 
     2*y^2*(26390880*zeta2 + 68934240*IPi*zeta2 + 
       55*(272965 - 882144*zeta3) + 95567040*zeta4) - 
     5*y^4*(39156343 + 117020160*zeta2 - 50170752*IPi*zeta2 - 
       65724480*zeta3 + 338994720*zeta4))/(6480*x^4*y^4) + 
   (4*(2112 + 5012*x + 7399*x^2 + 11615*x^3 + 11622*x^4 + 7350*x^5 + 
      3018*x^6 + 666*x^7)*XIPi*PolyLog[2, -x])/(3*x^4*y^3) - 
   (4*XIPi^2*(205 + 213*x + 131*x^2 + 91*x^3 + 133*x^4*y + 80*x^5*y + 
      53*x^6*y)*PolyLog[2, -x])/(x^4*y^3) + 
   (4*(-1 + x)*(1446 + 3440*x + 3489*x^2 + 3482*x^3 + 3489*x^4 + 3440*x^5 + 
      1446*x^6)*YIPi*PolyLog[2, -x])/(3*x^4*y^3) - 
   (16*(14 + 50*x + 41*x^2 + 21*x^3)*XIPi*YIPi*PolyLog[2, -x])/(x^4*y^3) - 
   (8*(-1 + x)*(104 + 244*x + 285*x^2 + 306*x^3 + 285*x^4 + 244*x^5 + 
      104*x^6)*YIPi^2*PolyLog[2, -x])/(x^4*y^3) + 
   (24*(-1 + x)*(45 + 98*x + 229*x^2 + 320*x^3 + 229*x^4 + 98*x^5 + 45*x^6)*
     zeta2*PolyLog[2, -x])/(x^4*y^3) - 
   (4*(2112 + 5012*x + 7399*x^2 + 11615*x^3 + 11622*x^4 + 7350*x^5 + 
      3018*x^6 + 666*x^7)*PolyLog[3, -x])/(3*x^4*y^3) + 
   (16*XIPi*(25 + 33*x + 131*x^2 + 91*x^3 + 133*x^4*y + 80*x^5*y + 53*x^6*y)*
     PolyLog[3, -x])/(x^4*y^3) - 
   (32*(-59 - 95*x - 41*x^2 - 21*x^3 + 60*x^6*y)*YIPi*PolyLog[3, -x])/
    (x^4*y^3) + (4*(-1 + x)*(1446 + 3440*x + 3489*x^2 + 3482*x^3 + 3489*x^4 + 
      3440*x^5 + 1446*x^6)*PolyLog[3, -y])/(3*x^4*y^3) - 
   (32*(-46 - 10*x + 41*x^2 + 21*x^3)*XIPi*PolyLog[3, -y])/(x^4*y^3) + 
   (32*(-1 + x)*(1 - 34*x - 75*x^2 - 96*x^3 - 75*x^4 - 34*x^5 + x^6)*YIPi*
     PolyLog[3, -y])/(x^4*y^3) - 
   (24*(-1 + x)*(108 + 216*y + 296*y^2 + 188*y^3 + 27*y^4)*PolyLog[4, -x])/
    (x^4*y) + (48*(-4 - 40*x - 41*x^2 - 21*x^3 + 40*x^6*y)*
     PolyLog[4, -(x/y)])/(x^4*y^3) + 
   (48*(40 + 40*x + 21*x^4 + 41*x^5 + 40*x^6 + 4*x^7)*PolyLog[4, -y])/
    (x^4*y^3), (4*(-285 + 16*x + 31*x^2 + 62*x^4 + 32*x^5 + 30*x^6)*XIPi^3)/
    (3*x^4*y^2) + (XIPi^2*(-7017 - 8649*x - 12753*x^2 - 22609*x^3 - 
      21933*x^4 - 11949*x^5 - 3045*x^6 + 27*x^7 + 2160*IPi*y))/(3*x^4*y^3) + 
   (16*(65 + 57*x + 4*x^2 - 4*x^3)*XIPi^2*YIPi)/(x^4*y^3) + 
   (8*XIPi*(-121 + 173*x + 111*x^2 + 47*x^3 - 180*IPi*x^6 - 180*IPi*x^7 - 
      180*IPi*y)*YIPi)/(x^4*y^3) + 
   (2*(-284 + 64*x - 51*x^2 - 1174*x^3 - 1334*x^4 - 1174*x^5 - 51*x^6 + 
      64*x^7 - 284*x^8 + 1080*IPi*(-1 + x^6 + 2*x^7 + x^8 + x*(-1 + y)))*
     YIPi^2)/(3*x^4*y^4) + (8*(-146 - 150*x + 3*x^2 - 9*x^3 + 90*x^6 + 
      90*x^7)*XIPi*YIPi^2)/(x^4*y^3) - 
   (16*(35 + x^2 + x^4 + 35*x^6 + 12*x*y + 12*x^4*y)*YIPi^3)/(3*x^4*y^2) - 
   (XIPi*(15905 + 100201*x + 163511*x^2 + 208511*x^3 + 198055*x^4 + 
      131087*x^5 + 54577*x^6 + 10953*x^7 + 
      72*(-61 + 171*x + 1137*x^2 + 1993*x^3 + 2202*x^4 + 1466*x^5 + 
        1094*x^6 + 646*x^7)*zeta2))/(9*x^4*y^3) + 
   (YIPi*(-1728 - 6912*y + 480*y^5*(405 + 2292*zeta2) + 
      30*y^3*(-415 + 10656*zeta2) + 2*y^8*(7715 + 27936*zeta2) - 
      2*y^2*(6107 + 37440*zeta2) + 3*y^6*(60693 + 276960*zeta2) + 
      y^7*(83956 + 334080*zeta2) + y^4*(90857 + 816480*zeta2)))/(9*x^4*y^4) - 
   (2537168*x^7 + 462024*x^8 + 108*(4278 - 198*y^2*zeta2 - 
       8640*IPi*y^2*zeta2 + 3104*y^2*zeta3) + 
     16*x*(158573 + 28512*y^2*zeta2 + 7776*y^2*zeta3) + 
     6*x^5*(2362123 + 76032*y^2*zeta2 + 20736*y^2*zeta3) + 
     3*x^6*(2534429 - 7128*y^2*zeta2 + 155520*IPi*y^2*zeta2 + 
       59904*y^2*zeta3) + 6*x^3*(2362123 + 458304*y^2*zeta2 + 
       163584*y^2*zeta3) + 2*x^4*(8638835 + 1288548*y^2*zeta2 + 
       319680*y^2*zeta3) + x^2*(7603287 + 2577096*y^2*zeta2 + 
       639360*y^2*zeta3))/(108*x^4*y^4) - (1440*XIPi*PolyLog[2, -x])/
    (x^4*y^2) + (1440*(-1 + x)*(1 - x + x^2)*(x^2 - y)*YIPi*PolyLog[2, -x])/
    (x^4*y) + (1440*PolyLog[3, -x])/(x^4*y^2) + 
   (1440*(-1 + x)*(1 - x + x^2)*(x^2 - y)*PolyLog[3, -y])/(x^4*y), 
  (2*(5463 + 10707*x + 26943*x^2 + 45743*x^3 + 45687*x^4 + 27207*x^5 + 
      8943*x^6 + 1215*x^7)*XIPi)/(3*x^4*y^3) - 
   (2*(425 + 729*x + 1197*x^2 + 2013*x^3 + 2069*x^4 + 1253*x^5 + 421*x^6 + 
      53*x^7)*XIPi^2)/(x^4*y^3) - 
   (2*(442 - 248*x - 1755*x^2 - 2122*x^3 - 1898*x^4 - 2122*x^5 - 1755*x^6 - 
      248*x^7 + 442*x^8)*YIPi)/(3*x^4*y^4) + 
   (8*(-74 - 54*x - 11*x^2 + 17*x^3)*XIPi*YIPi)/(x^4*y^3) + 
   (4*(70 + 210*y + 433*y^2 + 516*y^3 + 335*y^4 + 112*y^5 + 14*y^6)*YIPi^2)/
    (x^4*y^2) - (-1728 - 6912*y + y^6*(112027 - 4464*zeta2) + 
     48*y^5*(-2517 + 600*zeta2) + 12*y^8*(3524 + 606*zeta2) - 
     8*y^7*(-14648 + 810*zeta2) + 6*y^2*(-20145 + 4128*zeta2) + 
     18*y^3*(-18801 + 4128*zeta2) + 3*y^4*(-112797 + 25440*zeta2))/
    (18*x^4*y^4), (2*(7120 + 26080*x + 72045*x^2 + 143458*x^3 + 180962*x^4 + 
      143458*x^5 + 72045*x^6 + 26080*x^7 + 7120*x^8))/(9*x^4*y^4) - 
   (8*XIPi*(-80 + 115*y - 94*y^2 - 25*y^3 + 24*y^5 + 28*y^6 + 98*y^7))/
    (3*x^4*y^3) - (64*(11 - 6*x + 2*x^2 - 8*x^3 + 2*x^4 - 6*x^5 + 11*x^6)*
     YIPi)/(3*x^4*y^2), (2*(544 + 1020*x + 2759*x^2 + 3408*x^3 + 2759*x^4 + 
     1020*x^5 + 544*x^6))/(3*x^4*y^2)}, 
 {-1/45*(XIPi^3*(-74741 + 84743*x + 649457*x^2 + 1280591*x^3 + 1781803*x^4 + 
       1791001*x^5 + 1299727*x^6 + 656597*x^7 + 218867*x^8 + 39696*x^9 + 
       100800*IPi*y))/(x^5*y^4) - 
   (2*XIPi^4*(869 + 1402*x + 1275*x^2 + 1312*x^3 + 502*x^4 + 542*x^5*y + 
      648*x^6*y + 350*x^7*y + 116*x^8*y))/(3*x^5*y^4) + 
   ((124072 + 236299*x + 589789*x^2 + 1255319*x^3 + 1776817*x^4 + 
      1772657*x^5 + 1253559*x^6 + 610429*x^7 + 191659*x^8 + 30832*x^9 + 
      120*IPi*(-317 + 406*x + 1269*x^2 + 804*x^3 + 54*x^4))*XIPi^2*YIPi)/
    (15*x^5*y^4) + (8*(-759 - 518*x + 423*x^2 + 268*x^3 + 18*x^4)*XIPi^3*
     YIPi)/(3*x^5*y^4) + ((-115050 - 145020*x + 23534*x^2 - 6152*x^3 - 
      8356*x^4 + 26*x^5 - 3948*x^6 - 15944*x^7 + 69480*x^8 + 58965*x^9 - 
      120*IPi*(1002 + 1484*x + 846*x^2 + 536*x^3 + 36*x^4 - 18*x^5 - 
        268*x^6 - 423*x^7 - 182*x^8 + 59*x^9))*XIPi*YIPi^2)/(15*x^5*y^4) - 
   (16*(-129 + 97*x + 429*x^2 + 264*x^3 + 25*x^4)*XIPi^2*YIPi^2)/(x^5*y^4) + 
   (8*(1175 + 2530*x + 2437*x^2 + 1604*x^3 + 182*x^4 - 54*x^5 - 804*x^6 - 
      1269*x^7 - 686*x^8 + 37*x^9)*XIPi*YIPi^3)/(3*x^5*y^4) + 
   ((-48305 - 48305*x^10 - 62760*IPi*y + x^2*(-46268 - 152280*IPi*y) + 
      x*(-135025 - 149520*IPi*y) + x^4*(66066 - 6480*IPi*y) + 
      48*x^3*(1987 - 2010*IPi*y) + 12*x^5*(2257 + 540*IPi*y) + 
      24*x^7*(3974 + 6345*IPi*y) + x^9*(-135025 + 62760*IPi*y) + 
      x^6*(66066 + 96480*IPi*y) + x^8*(-46268 + 149520*IPi*y))*YIPi^3)/
    (45*x^5*y^5) - (2*(1002 + 1484*x + 846*x^2 + 536*x^3 + 36*x^4 - 18*x^5 - 
      268*x^6 - 423*x^7 + 1218*x^8 + 1459*x^9)*YIPi^4)/(3*x^5*y^4) + 
   (XIPi^2*(-4131847 - 7446859*x - 23575229*x^2 - 60193579*x^3 - 
      93729982*x^4 - 93335462*x^5 - 61097694*x^6 - 25513344*x^7 - 
      6451764*x^8 - 916872*x^9 - 60*IPi*(89797 + 261139*x + 594485*x^2 + 
        1249611*x^3 + 1772683*x^4 + 1772657*x^5 + 1253559*x^6 + 610429*x^7 + 
        191659*x^8 + 30832*x^9) - 14400*(295 - 19*x - 64*x^2 + 689*x^3 + 
        643*x^4 + 697*x^5*y + 796*x^6*y + 409*x^7*y + 118*x^8*y)*zeta2))/
    (900*x^5*y^4) + (XIPi*YIPi*(-443505 - 433280*y + 707700*y^2 + 37512*y^3 + 
      103173*y^4 - 12*IPi*(-1 + x)*(-22485 - 89940*y - 6024*y^2 + 
        296718*y^3 + 885304*y^4 + 1171148*y^5 + 864406*y^6 + 343275*y^7 + 
        58965*y^8) + 1440*(-552 + 2360*y - 4842*y^2 - 6053*y^3 - 4223*y^4 - 
        1599*y^5 + 1443*y^6 + 2289*y^7 + 1221*y^8 + 243*y^9)*zeta2))/
    (90*x^5*y^4) + (YIPi^2*(259200 + 30*y^10*(29383 + 40800*zeta2) + 
      300*y*(4320 + 4497*IPi*(-1 + x) + 42432*zeta2) + 
      30*y^9*(129999 - 117930*IPi*(-1 + x) + 832800*zeta2) + 
      20*y^3*(-1392139 + 18072*IPi*(-1 + x) + 7796880*zeta2) + 
      12*y^8*(258772 - 1716375*IPi*(-1 + x) + 10832400*zeta2) + 
      20*y^7*(-786503 - 2593218*IPi*(-1 + x) + 16434000*zeta2) + 
      5*y^2*(-1003339 + 1079280*IPi*(-1 + x) + 17464320*zeta2) + 
      2*y^4*(-29248409 - 8901540*IPi*(-1 + x) + 156304800*zeta2) + 
      y^5*(-72597524 - 53118240*IPi*(-1 + x) + 457473600*zeta2) + 
      y^6*(-50825345 - 70268880*IPi*(-1 + x) + 487224000*zeta2)))/
    (900*x^5*y^5) + 
   (YIPi*(-3672000 + 4*y^8*(133519139 + 1501448700*zeta2 - 
        82404000*IPi*zeta2 - 52704000*zeta3) + 
      5*y^9*(18087879 + 345367920*zeta2 - 35164800*IPi*zeta2 - 
        21427200*zeta3) + 5*y^10*(580623 + 30687360*zeta2 - 
        6998400*IPi*zeta2 - 4377600*zeta3) + 
      480*y^7*(3118982 + 23206050*zeta2 - 432900*IPi*zeta2 - 396000*zeta3) - 
      6000*y*(3060 + 62958*zeta2 - 3264*zeta3) + 
      480*y^6*(5129609 + 24323400*zeta2 + 479700*IPi*zeta2 - 3000*zeta3) + 
      20*y^3*(35976809 - 72653760*zeta2 + 16934400*IPi*zeta2 + 
        14011200*zeta3) + 5*y^2*(30468809 - 369792000*zeta2 - 
        67737600*IPi*zeta2 + 18028800*zeta3) + 
      4*y^4*(431465327 + 142210800*zeta2 + 151956000*IPi*zeta2 + 
        94032000*zeta3) + 2*y^5*(1291047647 + 3178300800*zeta2 + 
        319032000*IPi*zeta2 + 124128000*zeta3)))/(9000*x^5*y^5) + 
   (XIPi*(-553621873 + 432000*IPi*(2594 + 1148*x - 2538*x^2 - 1608*x^3 - 
        108*x^4 + 54*x^5 + 804*x^6 + 1269*x^7 + 826*x^8 + 103*x^9)*zeta2 - 
      3600*(26984 + 241593*x + 1538630*x^2 + 3635027*x^3 + 5567686*x^4 + 
        5861089*x^5 + 4251948*x^6 + 2022385*x^7 + 832602*x^8 + 271171*x^9)*
       zeta2 - 510624000*zeta3 - 27*x^8*(21923953 + 1280000*zeta3) + 
      12*x^9*(-2899919 + 3456000*zeta3) - 
      81*x^3*(170281281 + 24448000*zeta3) - 
      x*(2849096371 + 563328000*zeta3) - x^7*(2994431491 + 580608000*zeta3) - 
      x^2*(7854035641 + 717120000*zeta3) - 
      x^6*(8127333401 + 1734912000*zeta3) - 
      x^5*(14088474613 + 2889216000*zeta3) - 
      x^4*(16646210093 + 3061152000*zeta3)))/(27000*x^5*y^4) - 
   (-462240000 + y^5*(-543642457634 - 1229664121200*zeta2 + 
       1261262016000*IPi*zeta2 + 2140914672000*zeta3 - 4423073040000*zeta4) - 
     108000*y*(21400 + 404730*IPi*zeta2 - 44970*zeta3 + 1432080*zeta4) - 
     120*y^7*(4943797334 + 17325698850*zeta2 - 14348232000*IPi*zeta2 - 
       9136116000*zeta3 + 11396106000*zeta4) + 
     8*y^9*(-17696992402 - 57833172450*zeta2 + 30405456000*IPi*zeta2 + 
       624024000*zeta3 + 42188850000*zeta4) + 
     3*y^8*(-122315792449 - 430225804800*zeta2 + 294590952000*IPi*zeta2 + 
       100327968000*zeta3 + 42614640000*zeta4) - 
     5*y^2*(6706570309 - 1975762800*zeta2 + 37815336000*IPi*zeta2 - 
       35256384000*zeta3 + 57604608000*zeta4) + 
     y^10*(-29048531743 - 96841612800*zeta2 + 18230184000*IPi*zeta2 - 
       11859264000*zeta3 + 85775760000*zeta4) - 
     20*y^3*(6013210309 - 1975762800*zeta2 + 3432196800*IPi*zeta2 - 
       31436035200*zeta3 + 109737180000*zeta4) - 
     30*y^6*(22727343371 + 69577086600*zeta2 - 64915776000*IPi*zeta2 - 
       65533680000*zeta3 + 116796600000*zeta4) - 
     8*y^4*(39785839136 + 45473363550*zeta2 - 44642664000*IPi*zeta2 - 
       180659808000*zeta3 + 471074130000*zeta4))/(1620000*x^5*y^5) + 
   (2*(89797 + 261139*x + 594485*x^2 + 1249611*x^3 + 1772683*x^4 + 
      1772657*x^5 + 1253559*x^6 + 610429*x^7 + 191659*x^8 + 30832*x^9)*XIPi*
     PolyLog[2, -x])/(15*x^5*y^4) - 
   (8*XIPi^2*(455 + 564*x + 575*x^2 + 922*x^3 + 524*x^4 + 542*x^5*y + 
      648*x^6*y + 350*x^7*y + 116*x^8*y)*PolyLog[2, -x])/(x^5*y^4) + 
   (2*(-1 + x)*(58965 + 128445*x + 112501*x^2 + 108553*x^3 + 108579*x^4 + 
      108553*x^5 + 112501*x^6 + 128445*x^7 + 58965*x^8)*YIPi*PolyLog[2, -x])/
    (15*x^5*y^4) - (16*(81 + 322*x + 423*x^2 + 268*x^3 + 18*x^4)*XIPi*YIPi*
     PolyLog[2, -x])/(x^5*y^4) - 
   (8*(-1 + x)*(501 + 1243*x + 1666*x^2 + 1934*x^3 + 1952*x^4 + 1934*x^5 + 
      1666*x^6 + 1243*x^7 + 501*x^8)*YIPi^2*PolyLog[2, -x])/(x^5*y^4) + 
   (16*(-1 + x)*(245 + 817*x + 2542*x^2 + 5308*x^3 + 6880*x^4 + 5308*x^5 + 
      2542*x^6 + 817*x^7 + 245*x^8)*zeta2*PolyLog[2, -x])/(x^5*y^4) - 
   (2*(89797 + 261139*x + 594485*x^2 + 1249611*x^3 + 1772683*x^4 + 
      1772657*x^5 + 1253559*x^6 + 610429*x^7 + 191659*x^8 + 30832*x^9)*
     PolyLog[3, -x])/(15*x^5*y^4) + 
   (32*XIPi*(35 + 144*x + 575*x^2 + 922*x^3 + 524*x^4 + 542*x^5*y + 
      648*x^6*y + 350*x^7*y + 116*x^8*y)*PolyLog[3, -x])/(x^5*y^4) - 
   (32*(-291 - 532*x - 423*x^2 - 268*x^3 - 18*x^4 + 280*x^8*y)*YIPi*
     PolyLog[3, -x])/(x^5*y^4) + 
   (2*(-1 + x)*(58965 + 128445*x + 112501*x^2 + 108553*x^3 + 108579*x^4 + 
      108553*x^5 + 112501*x^6 + 128445*x^7 + 58965*x^8)*PolyLog[3, -y])/
    (15*x^5*y^4) - (32*(-199 + 42*x + 423*x^2 + 268*x^3 + 18*x^4)*XIPi*
     PolyLog[3, -y])/(x^5*y^4) - 
   (32*(-1 + x)*(11 + 263*x + 686*x^2 + 954*x^3 + 972*x^4 + 954*x^5 + 
      686*x^6 + 263*x^7 + 11*x^8)*YIPi*PolyLog[3, -y])/(x^5*y^4) - 
   (32*(-1 + x)*(868 + 2604*y + 4792*y^2 + 5244*y^3 + 3349*y^4 + 1161*y^5 + 
      106*y^6)*PolyLog[4, -x])/(x^5*y^2) + 
   (16*(-103 - 826*x - 1269*x^2 - 804*x^3 - 54*x^4 + 560*x^8*y)*
     PolyLog[4, -(x/y)])/(x^5*y^4) + 
   (16*(560 + 560*x + 54*x^5 + 804*x^6 + 1269*x^7 + 826*x^8 + 103*x^9)*
     PolyLog[4, -y])/(x^5*y^4), 
  (-2*XIPi^2*(76512 + 101029*x + 220604*x^2 + 559679*x^3 + 853122*x^4 + 
      842427*x^5 + 540124*x^6 + 211749*x^7 + 40114*x^8 + 412*x^9 - 
      25200*IPi*y))/(15*x^5*y^4) - 
   (16*XIPi^3*(336 - 29*x - 44*x^2 - 29*x^3 + 58*x^5*y + 30*x^6*y + 
      28*x^7*y))/(3*x^5*y^3) + (32*(140 + 125*x + 6*x^2 - 4*x^3 + 7*x^4)*
     XIPi^2*YIPi)/(x^5*y^4) - 
   (2*XIPi*(2477 - 2060*x - 870*x^2 + 3360*IPi*x^8 + 3360*IPi*x^9 + 
      278*x^3*(-1 + y) + 3360*IPi*y)*YIPi)/(x^5*y^4) - 
   (8*XIPi*(689 + 658*x - 125*x^2 + 12*x^3 + 46*x^4 + 420*x^8*y)*YIPi^2)/
    (x^5*y^4) - (2*(-2400 - 12000*y + 44495*y^2 + 
      20*(12499 + 5040*IPi*(-1 + x))*y^3 + 7*(91939 - 21600*IPi*(-1 + x)^2)*
       y^4 + (7*I)*(-143627*I - (14400*I)*IPi*(-1 + x)^3)*y^5 - 
      (15*I)*(64193*I - (1680*I)*IPi*(-1 + x)^4)*y^6 + 565785*y^7 + 
      201191*y^8 + 40600*y^9 + 3890*y^10)*YIPi^2)/(15*x^5*y^5) - 
   (16*(175 - 75*x - 86*x^2 - 46*x^3 - 46*x^5 - 86*x^6 - 75*x^7 + 175*x^8)*
     YIPi^3)/(3*x^5*y^3) + (XIPi*(3797925 + 886900*y - 3191550*y^2 - 
      365700*y^3 + 1678050*y^4 + 7882160*y^5 + 9505195*y^6 + 10393566*y^7 + 
      6406601*y^8 + 1975168*y^9 + 7200*(-196 + 504*y + 9623*y^2 + 35482*y^3 + 
        71928*y^4 + 90120*y^5 + 72248*y^6 + 36348*y^7 + 10596*y^8 + 1492*y^9)*
       zeta2))/(450*x^5*y^4) + 
   (YIPi*(-129600 - 648000*y + 5*y^10*(293419 + 1326240*zeta2) - 
      5*y^2*(1060823 + 1451520*zeta2) + 20*y^3*(-866423 + 2782080*zeta2) + 
      30*y^6*(777977 + 15213840*zeta2) + 15*y^7*(2534377 + 24318240*zeta2) + 
      y^9*(9848485 + 52610400*zeta2) + y^8*(27188393 + 182973600*zeta2) + 
      y^4*(-21360851 + 187509600*zeta2) + y^5*(-6154543 + 367783200*zeta2)))/
    (225*x^5*y^5) - (298565123 + 1922619634*x^9 + 298565123*x^10 + 
     23875200*y^2*zeta2 - 544320000*IPi*y^2*zeta2 + 206496000*y^2*zeta3 + 
     2*x*(961309817 + 257682600*y^2*zeta2 + 33264000*y^2*zeta3) + 
     3*x^8*(2306966127 + 7958400*y^2*zeta2 + 90720000*IPi*y^2*zeta2 + 
       38592000*y^2*zeta3) + x^7*(16186377149 + 515365200*y^2*zeta2 + 
       66528000*y^2*zeta3) + 12*x^5*(2560767277 + 394750200*y^2*zeta2 + 
       102852000*y^2*zeta3) + x^2*(6920898381 + 2667560400*y^2*zeta2 + 
       552528000*y^2*zeta3) + x^6*(26251382941 + 2667560400*y^2*zeta2 + 
       552528000*y^2*zeta3) + x^3*(16186377149 + 4737002400*y^2*zeta2 + 
       1234224000*y^2*zeta3) + x^4*(26251382941 + 6224742000*y^2*zeta2 + 
       1679184000*y^2*zeta3))/(13500*x^5*y^5) - (6720*XIPi*PolyLog[2, -x])/
    (x^5*y^3) + (6720*(-1 + x)*(1 + x^2)*(1 + x^4)*YIPi*PolyLog[2, -x])/
    (x^5*y^2) + (6720*PolyLog[3, -x])/(x^5*y^3) + 
   (6720*(-1 + x)*(1 + x^2)*(1 + x^4)*PolyLog[3, -y])/(x^5*y^2), 
  ((48775 + 118047*x + 398637*x^2 + 926335*x^3 + 1377837*x^4 + 1374393*x^5 + 
      920181*x^6 + 397705*x^7 + 99861*x^8 + 10904*x^9)*XIPi)/(3*x^5*y^4) - 
   (8*(462 + 839*x + 1879*x^2 + 4435*x^3 + 6837*x^4 + 7007*x^5 + 4819*x^6 + 
      2147*x^7 + 553*x^8 + 58*x^9)*XIPi^2)/(x^5*y^4) - 
   ((29375 + 9655*x - 65632*x^2 - 119276*x^3 - 97006*x^4 - 52084*x^5 - 
      97006*x^6 - 119276*x^7 - 65632*x^8 + 9655*x^9 + 29375*x^10)*YIPi)/
    (15*x^5*y^5) + (8*(-291 - 262*x - 149*x^2 + 28*x^3 + 18*x^4)*XIPi*YIPi)/
    (x^5*y^4) + (4*(700 + 2800*y + 6453*y^2 + 9559*y^3 + 9715*y^4 + 
      6765*y^5 + 3023*y^6 + 767*y^7 + 81*y^8)*YIPi^2)/(x^5*y^3) - 
   (-259200 - 1296000*y + y^8*(26805743 - 20066400*zeta2) + 
     y^9*(28167432 - 5666400*zeta2) - 400*y^7*(185474 + 82638*zeta2) - 
     70*y^6*(3659773 + 310320*zeta2) + 3*y^10*(2495077 + 338400*zeta2) + 
     15*y^2*(-2867717 + 362880*zeta2) + 60*y^3*(-2738117 + 362880*zeta2) + 
     48*y^4*(-6568849 + 591750*zeta2) + 6*y^5*(-62725481 + 1501200*zeta2))/
    (900*x^5*y^5), (2*(163885 + 698795*x + 2502809*x^2 + 6547507*x^3 + 
      11448362*x^4 + 13735108*x^5 + 11448362*x^6 + 6547507*x^7 + 
      2502809*x^8 + 698795*x^9 + 163885*x^10))/(45*x^5*y^5) + 
   (8*XIPi*(316 - 524*y + 365*y^2 + 84*y^3 + 10*y^4 + 16*x*y^6 + 200*x*y^7 - 
      32*y^8 - 400*y^9))/(3*x^5*y^4) - 
   (32*(93 - 37*x + 25*x^2 - 101*x^3 + 62*x^4 - 101*x^5 + 25*x^6 - 37*x^7 + 
      93*x^8)*YIPi)/(3*x^5*y^3), 
  (2*(2271 + 5523*x + 19562*x^2 + 36538*x^3 + 46644*x^4 + 36538*x^5 + 
     19562*x^6 + 5523*x^7 + 2271*x^8))/(3*x^5*y^3)}, 
 {(-2*XIPi^4*(3938 + 7230*x + 9868*x^2 + 14876*x^3 + 13752*x^4 + 5740*x^5 + 
      5691*x^6*y + 7782*x^7*y + 5454*x^8*y + 2246*x^9*y + 499*x^10*y))/
    (3*x^6*y^5) + (XIPi^3*(-97400 + (-621140 - 453600*IPi)*y - 23960*y^2 + 
      100352*y^3 + 452868*y^4 + 1630236*y^5 + 3123920*y^6 + 3866700*y^7 + 
      3149960*y^8 + 1813740*y^9 + 670400*y^10 + 171725*y^11))/(45*x^6*y^5) + 
   ((536925 + 1272759*x + 4189871*x^2 + 11015549*x^3 + 19944566*x^4 + 
      26566058*x^5 + 26582374*x^6 + 19940946*x^7 + 10994069*x^8 + 
      4279271*x^9 + 1082979*x^10 + 138345*x^11 + 
      720*IPi*(-223 + 461*x + 1518*x^2 + 1366*x^3 + 521*x^4 + 133*x^5))*
     XIPi^2*YIPi)/(15*x^6*y^5) + 
   (16*(-1693 - 1009*x + 1518*x^2 + 1366*x^3 + 521*x^4 + 133*x^5)*XIPi^3*
     YIPi)/(3*x^6*y^5) + (2*(-233850 - 240274*x + 192140*x^2 + 91924*x^3 - 
      13328*x^4 - 17056*x^5 - 127*x^6 - 15687*x^7 - 61584*x^8 - 103880*x^9 + 
      112709*x^10 + 121865*x^11 - 120*IPi*(2284 + 3652*x + 3036*x^2 + 
        2732*x^3 + 1042*x^4 + 266*x^5 - 133*x^6 - 521*x^7 - 1366*x^8 - 
        1518*x^9 - 566*x^10 + 118*x^11))*XIPi*YIPi^2)/(15*x^6*y^5) - 
   (8*(-1165 + 1459*x + 6112*x^2 + 5440*x^3 + 2112*x^4 + 480*x^5)*XIPi^2*
     YIPi^2)/(x^6*y^5) + (16*(2686 + 6498*x + 8570*x^2 + 7922*x^3 + 
      3291*x^4 + 847*x^5 - 399*x^6 - 1563*x^7 - 4098*x^8 - 4554*x^9 - 
      2013*x^10 + 39*x^11)*XIPi*YIPi^3)/(3*x^6*y^5) + 
   (2*(-102341 - 102341*x^12 - 146520*IPi*y + x^2*(53283 - 546480*IPi*y) + 
      x*(-248558 - 392760*IPi*y) + x^4*(370253 - 187560*IPi*y) + 
      2*x^5*(76253 - 23940*IPi*y) + 48*x^3*(9434 - 10245*IPi*y) + 
      10*x^6*(6487 + 4788*IPi*y) + 48*x^9*(9434 + 11385*IPi*y) + 
      2*x^7*(76253 + 93780*IPi*y) + x^11*(-248558 + 146520*IPi*y) + 
      x^10*(53283 + 392760*IPi*y) + x^8*(370253 + 491760*IPi*y))*YIPi^3)/
    (45*x^6*y^6) - (4*(2284 + 3652*x + 3036*x^2 + 2732*x^3 + 1042*x^4 + 
      266*x^5 - 133*x^6 - 521*x^7 - 1366*x^8 - 1518*x^9 + 2584*x^10 + 
      3268*x^11)*YIPi^4)/(3*x^6*y^5) + 
   (XIPi^2*(-17173973 - 41371155*x - 166568401*x^2 - 523788063*x^3 - 
      1078141673*x^4 - 1508931859*x^5 - 1480834993*x^6 - 1026942347*x^7 - 
      494722038*x^8 - 158705022*x^9 - 31864278*x^10 - 3498270*x^11 - 
      60*IPi*(382075 + 1308397*x + 4071511*x^2 + 10870901*x^3 + 
        19909572*x^4 + 26582120*x^5 + 26582374*x^6 + 19940946*x^7 + 
        10994069*x^8 + 4279271*x^9 + 1082979*x^10 + 138345*x^11) - 
      7200*(2493 - 265*x + 1412*x^2 + 18948*x^3 + 31115*x^4 + 14609*x^5 + 
        16205*x^6*y + 21162*x^7*y + 14178*x^8*y + 5450*x^9*y + 1077*x^10*y)*
       zeta2))/(900*x^6*y^5) + 
   (XIPi*YIPi*(-4724408 - 239055*y + 14175920*y^2 + 6496020*y^3 + 
      3633720*y^4 - 292769*y^5 - 60*IPi*(-1 + x)*(-48700 - 243500*y - 
        240330*y^2 + 499680*y^3 + 3353344*y^4 + 7288452*y^5 + 9116519*y^6 + 
        7155578*y^7 + 3503453*y^8 + 984076*y^9 + 121865*y^10) + 
      7200*(-1184 + 4561*y - 15080*y^2 - 23500*y^3 - 25056*y^4 - 19128*y^5 - 
        3654*y^6 + 10593*y^7 + 15468*y^8 + 10629*y^9 + 3858*y^10 + 591*y^11)*
       zeta2))/(225*x^6*y^5) - 
   (YIPi^2*(-1619562*x^12 + 12*x^11*(-780794 + 609325*IPi*y + 
        103200*y*zeta2) - 6*x^6*(746369 + 1270*IPi*y + 1159200*y*zeta2) - 
      12*x^10*(1450673 - 563545*IPi*y + 3530400*y*zeta2) + 
      9*x^4*(-1849889 + 104580*IPi*y + 7766400*y*zeta2) - 
      2*x^7*(4832287 + 470610*IPi*y + 13816800*y*zeta2) + 
      12*x*(-780794 - 563545*IPi*y + 14371200*y*zeta2) + 
      6*(-269927 - 1218650*IPi*y + 14668800*y*zeta2) + 
      12*x^2*(-1450673 + 519400*IPi*y + 15748800*y*zeta2) + 
      x^5*(-9664574 + 7620*IPi*y + 17942400*y*zeta2) - 
      4*x^9*(4672261 + 1558200*IPi*y + 23796000*y*zeta2) - 
      3*x^8*(5549667 + 1231680*IPi*y + 27542400*y*zeta2) + 
      4*x^3*(-4672261 + 923760*IPi*y + 43272000*y*zeta2)))/(450*x^6*y^6) + 
   (XIPi*(-2587336511 + 2592000*IPi*(1916 + 548*x - 3036*x^2 - 2732*x^3 - 
        1042*x^4 - 266*x^5 + 133*x^6 + 521*x^7 + 1366*x^8 + 1518*x^9 + 
        776*x^10 + 92*x^11)*zeta2 - 3600*(132244 + 1621284*x + 10417177*x^2 + 
        30038667*x^3 + 59383664*x^4 + 84878796*x^5 + 89277264*x^6 + 
        68865092*x^7 + 37983462*x^8 + 14099514*x^9 + 4258415*x^10 + 
        1163745*x^11)*zeta2 - 2199744000*zeta3 + 
      675*x^11*(-210477 + 209920*zeta3) - 
      3*x^10*(910211831 + 61056000*zeta3) - 
      45*x^2*(1201344349 + 79603200*zeta3) - 
      90*x^7*(1383899767 + 321350400*zeta3) - 
      3*x*(5371580123 + 782784000*zeta3) - 
      24*x^4*(7820100757 + 1207512000*zeta3) - 
      3*x^9*(5585538941 + 1211904000*zeta3) - 
      11*x^3*(10781667881 + 1249344000*zeta3) - 
      4*x^5*(55365625547 + 10136880000*zeta3) - 
      x^8*(56470208621 + 13547520000*zeta3) - 
      2*x^6*(97056542977 + 20460384000*zeta3)))/(27000*x^6*y^5) + 
   (YIPi*(-18662400 + 5*y^10*(1050736487 + 13724665920*zeta2 - 
        918345600*IPi*zeta2 - 191462400*zeta3) + 
      6*y^11*(136242261 + 2414906400*zeta2 - 277776000*IPi*zeta2 - 
        93312000*zeta3) + 3*y^12*(13229831 + 312821400*zeta2 - 
        85104000*IPi*zeta2 - 35712000*zeta3) + 
      150*y^8*(242710759 + 1983662280*zeta2 - 30507840*IPi*zeta2 + 
        31213440*zeta3) + 12*y^9*(1466431831 + 15075127200*zeta2 - 
        556848000*IPi*zeta2 + 31680000*zeta3) + 
      30*y^3*(129861593 - 614396400*zeta2 + 115776000*IPi*zeta2 + 
        77011200*zeta3) + 6*y^2*(95647193 - 2256042000*zeta2 - 
        360504000*IPi*zeta2 + 107208000*zeta3) + 
      16*y^7*(3138302561 + 19774530450*zeta2 + 98658000*IPi*zeta2 + 
        629316000*zeta3) + 8*y^5*(3951383287 + 8205256800*zeta2 + 
        1290816000*IPi*zeta2 + 1200960000*zeta3) + 
      y^4*(14054467859 - 10136638800*zeta2 + 7791552000*IPi*zeta2 + 
        5349024000*zeta3) + 2*y^6*(23876215649 + 103948678800*zeta2 + 
        3855600000*IPi*zeta2 + 6124464000*zeta3) - 
      4800*y*(511350*zeta2 - 2592*(-9 + 10*zeta3))))/(13500*x^6*y^6) - 
   (-1529280000 - 864000*y*(10620 + 219150*IPi*zeta2 - 24350*zeta3 + 
       758160*zeta4) + 320*y^11*(-2165771719 - 6766330590*zeta2 + 
       4084011900*IPi*zeta2 + 733482000*zeta3 + 7441875000*zeta4) + 
     300*y^10*(-6862901103 - 24540175380*zeta2 + 21351068640*IPi*zeta2 + 
       9627903360*zeta3 + 11671581600*zeta4) - 
     120*y^2*(135282821 - 2454869640*zeta2 + 7922124000*IPi*zeta2 - 
       7825874400*zeta3 + 15324876000*zeta4) - 
     600*y^3*(-4901179 - 2454869640*zeta2 + 1590062400*IPi*zeta2 - 
       7122312000*zeta3 + 23620118400*zeta4) - 
     144*y^9*(27836322517 + 104857768950*zeta2 - 120207276000*IPi*zeta2 - 
       81453624000*zeta3 + 29010690000*zeta4) + 
     y^12*(-117246367313 - 371646453600*zeta2 + 68289480000*IPi*zeta2 - 
       24812352000*zeta3 + 444573360000*zeta4) - 
     20*y^8*(285686215237 + 996419283300*zeta2 - 1461785292000*IPi*zeta2 - 
       1353442176000*zeta3 + 1240947540000*zeta4) - 
     16*y^7*(368365331683 + 1017429081300*zeta2 - 2021926050000*IPi*zeta2 - 
       2544769656000*zeta3 + 2973999240000*zeta4) - 
     16*y^5*(125770161949 - 30624321600*zeta2 - 582496596000*IPi*zeta2 - 
       1821223332000*zeta3 + 3013809930000*zeta4) - 
     16*y^6*(271880371399 + 432295308000*zeta2 - 1437255495000*IPi*zeta2 - 
       2599071003000*zeta3 + 3559664475000*zeta4) - 
     8*y^4*(59179558337 - 291484995300*zeta2 - 122980032000*IPi*zeta2 - 
       1710692460000*zeta3 + 3839045220000*zeta4))/(1620000*x^6*y^6) + 
   (2*(382075 + 1308397*x + 4071511*x^2 + 10870901*x^3 + 19909572*x^4 + 
      26582120*x^5 + 26582374*x^6 + 19940946*x^7 + 10994069*x^8 + 
      4279271*x^9 + 1082979*x^10 + 138345*x^11)*XIPi*PolyLog[2, -x])/
    (15*x^6*y^5) - (8*XIPi^2*(1995 + 2873*x + 4664*x^2 + 10504*x^3 + 
      12431*x^4 + 5425*x^5 + 5691*x^6*y + 7782*x^7*y + 5454*x^8*y + 
      2246*x^9*y + 499*x^10*y)*PolyLog[2, -x])/(x^6*y^5) + 
   (4*(-1 + x)*(121865 + 234574*x + 130694*x^2 + 69110*x^3 + 53423*x^4 + 
      53296*x^5 + 53423*x^6 + 69110*x^7 + 130694*x^8 + 234574*x^9 + 
      121865*x^10)*YIPi*PolyLog[2, -x])/(15*x^6*y^5) - 
   (32*(197 + 881*x + 1518*x^2 + 1366*x^3 + 521*x^4 + 133*x^5)*XIPi*YIPi*
     PolyLog[2, -x])/(x^6*y^5) - 
   (16*(-1 + x)*(1142 + 2968*x + 4486*x^2 + 5852*x^3 + 6373*x^4 + 6506*x^5 + 
      6373*x^6 + 5852*x^7 + 4486*x^8 + 2968*x^9 + 1142*x^10)*YIPi^2*
     PolyLog[2, -x])/(x^6*y^5) + 
   (48*(-1 + x)*(315 + 1508*x + 6172*x^2 + 16676*x^3 + 29107*x^4 + 
      34532*x^5 + 29107*x^6 + 16676*x^7 + 6172*x^8 + 1508*x^9 + 315*x^10)*
     zeta2*PolyLog[2, -x])/(x^6*y^5) - 
   (2*(382075 + 1308397*x + 4071511*x^2 + 10870901*x^3 + 19909572*x^4 + 
      26582120*x^5 + 26582374*x^6 + 19940946*x^7 + 10994069*x^8 + 
      4279271*x^9 + 1082979*x^10 + 138345*x^11)*PolyLog[3, -x])/
    (15*x^6*y^5) + (32*XIPi*(105 + 983*x + 4664*x^2 + 10504*x^3 + 12431*x^4 + 
      5425*x^5 + 5691*x^6*y + 7782*x^7*y + 5454*x^8*y + 2246*x^9*y + 
      499*x^10*y)*PolyLog[3, -x])/(x^6*y^5) + 
   (32*(1339 + 2707*x + 3036*x^2 + 2732*x^3 + 1042*x^4 + 266*x^5 - 
      1260*x^10*y)*YIPi*PolyLog[3, -x])/(x^6*y^5) + 
   (4*(-1 + x)*(121865 + 234574*x + 130694*x^2 + 69110*x^3 + 53423*x^4 + 
      53296*x^5 + 53423*x^6 + 69110*x^7 + 130694*x^8 + 234574*x^9 + 
      121865*x^10)*PolyLog[3, -y])/(15*x^6*y^5) - 
   (64*(-433 + 251*x + 1518*x^2 + 1366*x^3 + 521*x^4 + 133*x^5)*XIPi*
     PolyLog[3, -y])/(x^6*y^5) - 
   (32*(-1 + x)*(79 + 1526*x + 4562*x^2 + 7294*x^3 + 8336*x^4 + 8602*x^5 + 
      8336*x^6 + 7294*x^7 + 4562*x^8 + 1526*x^9 + 79*x^10)*YIPi*
     PolyLog[3, -y])/(x^6*y^5) - 
   (48*(-1 + x)*(4200 + 16800*y + 40446*y^2 + 62538*y^3 + 65121*y^4 + 
      45612*y^5 + 20157*y^6 + 4974*y^7 + 341*y^8)*PolyLog[4, -x])/(x^6*y^3) + 
   (96*(-92 - 776*x - 1518*x^2 - 1366*x^3 - 521*x^4 - 133*x^5 + 420*x^10*y)*
     PolyLog[4, -(x/y)])/(x^6*y^5) + 
   (96*(420 + 420*x + 133*x^6 + 521*x^7 + 1366*x^8 + 1518*x^9 + 776*x^10 + 
      92*x^11)*PolyLog[4, -y])/(x^6*y^5), 
  (56*XIPi^3*(-435 + 46*x + 78*x^2 + 78*x^3 + 31*x^4 + 62*x^6*y^2 + 
      32*x^7*y^2 + 30*x^8*y^2))/(3*x^6*y^4) + 
   (2*XIPi^2*(-58928 + 60*(4687 + 1890*IPi)*y - 15520*y^2 - 111460*y^3 - 
      201320*y^4 - 481378*y^5 - 889340*y^6 - 1100585*y^7 - 904064*y^8 - 
      490392*y^9 - 157808*y^10 + 4340*y^11))/(15*x^6*y^5) - 
   (16*(-1197 - 1085*x - 40*x^2 + 24*x^3 - 28*x^4 + 52*x^5)*XIPi^2*YIPi)/
    (x^6*y^5) + (4*XIPi*(-87305 + 32675*x - 43560*x^2 - 41080*x^3 + 
      27205*x^4 + 25341*x^5 - 113400*IPi*x^10 - 113400*IPi*x^11 - 
      113400*IPi*y)*YIPi)/(15*x^6*y^5) - 
   (16*XIPi*(1567 + 1387*x - 578*x^2 - 250*x^3 + 137*x^4 + 101*x^5 + 
      945*x^10*y)*YIPi^2)/(x^6*y^5) + 
   (8*(-2411 + 2252*x - 23147*x^2 - 83558*x^3 - 92232*x^4 - 49676*x^5 - 
      24809*x^6 - 49676*x^7 - 92232*x^8 - 83558*x^9 - 23147*x^10 + 
      2252*x^11 - 2411*x^12 + 28350*IPi*(-x - x^2 + y + x^10*y^2))*YIPi^2)/
    (15*x^6*y^6) - (112*(117 - 56*x - 84*x^2 - 72*x^3 - 26*x^4 - 26*x^6 - 
      72*x^7 - 84*x^8 - 56*x^9 + 117*x^10)*YIPi^3)/(3*x^6*y^4) + 
   (XIPi*(15517456 - 5206590*y - 26556640*y^2 - 12816240*y^3 - 4315320*y^4 + 
      15727810*y^5 + 37478400*y^6 + 67282840*y^7 + 69906458*y^8 + 
      60712919*y^9 + 33104016*y^10 + 7256580*y^11 + 
      7200*(-800 + 1964*y + 53532*y^2 + 253244*y^3 + 682574*y^4 + 
        1198233*y^5 + 1441440*y^6 + 1204138*y^7 + 690772*y^8 + 261220*y^9 + 
        59388*y^10 + 6668*y^11)*zeta2))/(450*x^6*y^5) + 
   (2*YIPi*(-192600 - 1155600*y - 10*y^2*(2429683 + 1689840*zeta2) + 
      50*y^3*(-2217823 + 3072960*zeta2) + 
      10*y^11*(2158231 + 14856480*zeta2) + y^12*(2750737 + 15026400*zeta2) + 
      5*y^10*(13882489 + 132642720*zeta2) + 
      15*y^8*(2221369 + 205339680*zeta2) + 
      12*y^6*(-31422187 + 258982800*zeta2) + 
      2*y^4*(-131865823 + 338853600*zeta2) + 
      4*y^9*(26602963 + 440244000*zeta2) + 
      4*y^5*(-100572821 + 447235200*zeta2) + 
      4*y^7*(-44052617 + 926852400*zeta2)))/(225*x^6*y^6) - 
   (10446212524*x^11 + 1404393736*x^12 + 
     4*x*(2611553131 + 844153200*y^2*zeta2 + 79056000*y^2*zeta3) + 
     4*x^9*(30413554657 + 844153200*y^2*zeta2 + 79056000*y^2*zeta3) + 
     8*(175549217 + 25030800*y^2*zeta2 - 306180000*IPi*y^2*zeta2 + 
       119502000*y^2*zeta3) + 150*x^6*(2768952601 + 521161848*y^2*zeta2 + 
       122768640*y^2*zeta3) + x^10*(43712443942 + 200246400*y^2*zeta2 + 
       1224720000*IPi*y^2*zeta2 + 547776000*y^2*zeta3) + 
     3*x^8*(80955040859 + 6238561200*y^2*zeta2 + 1117728000*y^2*zeta3) + 
     6*x^7*(60593717563 + 7467728400*y^2*zeta2 + 1665504000*y^2*zeta3) + 
     4*x^3*(30413554657 + 11201592600*y^2*zeta2 + 2498256000*y^2*zeta3) + 
     x^2*(43712443942 + 18715683600*y^2*zeta2 + 3353184000*y^2*zeta3) + 
     6*x^5*(60593717563 + 15278013600*y^2*zeta2 + 3692736000*y^2*zeta3) + 
     3*x^4*(80955040859 + 26058092400*y^2*zeta2 + 6138432000*y^2*zeta3))/
    (13500*x^6*y^6) - (30240*XIPi*PolyLog[2, -x])/(x^6*y^4) + 
   (30240*(-1 + x)*(1 - x + x^2 - x^3 + x^4)*(x^2 + x^3 + x^4 - y)*YIPi*
     PolyLog[2, -x])/(x^6*y^3) + (30240*PolyLog[3, -x])/(x^6*y^4) + 
   (30240*(-1 + x)*(1 - x + x^2 - x^3 + x^4)*(x^2 + x^3 + x^4 - y)*
     PolyLog[3, -y])/(x^6*y^3), 
  ((1062545 + 3028935*x + 12732923*x^2 + 37126449*x^3 + 72663904*x^4 + 
      100966060*x^5 + 101211950*x^6 + 73050218*x^7 + 37192119*x^8 + 
      12692909*x^9 + 2599343*x^10 + 239165*x^11)*XIPi)/(15*x^6*y^5) - 
   (4*(3969 + 7511*x + 21364*x^2 + 64724*x^3 + 131161*x^4 + 186691*x^5 + 
      191835*x^6 + 142289*x^7 + 74732*x^8 + 26380*x^9 + 5545*x^10 + 499*x^11)*
     XIPi^2)/(x^6*y^5) - (2*(77661 + 63638*x - 81703*x^2 - 249592*x^3 - 
      355053*x^4 - 251250*x^5 - 149918*x^6 - 251250*x^7 - 355053*x^8 - 
      249592*x^9 - 81703*x^10 + 63638*x^11 + 77661*x^12)*YIPi)/(15*x^6*y^6) + 
   (16*(-575 - 643*x - 618*x^2 - 226*x^3 + 109*x^4 + 153*x^5)*XIPi*YIPi)/
    (x^6*y^5) + (8*(197 - 212*x - 190*x^2 - 652*x^3 - 171*x^4 - 112*x^5 - 
      171*x^6 - 652*x^7 - 190*x^8 - 212*x^9 + 197*x^10)*YIPi^2)/(x^6*y^4) - 
   (-770400 - 4622400*y + y^10*(54235844 - 222084000*zeta2) + 
     256*y^5*(-25395341 + 133200*zeta2) - 736*y^9*(1204532 + 781650*zeta2) + 
     3*y^12*(8694159 + 832800*zeta2) + 12*y^2*(-23191043 + 2004000*zeta2) + 
     60*y^3*(-22484843 + 2004000*zeta2) - 
     16*y^11*(-7379443 + 2836800*zeta2) - 
     64*y^6*(122455432 + 6425550*zeta2) - 
     10*y^8*(329773537 + 89400240*zeta2) + 
     y^4*(-3636226094 + 188884800*zeta2) - 
     4*y^7*(1593137861 + 212011200*zeta2))/(900*x^6*y^6), 
  (8*(182129 + 882158*x + 3861338*x^2 + 12405652*x^3 + 27415323*x^4 + 
      43423704*x^5 + 50507023*x^6 + 43423704*x^7 + 27415323*x^8 + 
      12405652*x^9 + 3861338*x^10 + 882158*x^11 + 182129*x^12))/
    (45*x^6*y^6) - (16*XIPi*(-624 + 947*y - 1616*y^2 - 1524*y^3 - 944*y^4 - 
      205*y^5 + 102*y^7 + 300*y^8 + 834*y^9 + 728*y^10 + 814*y^11))/
    (3*x^6*y^5) - (64*(193 - 36*x + 90*x^2 - 244*x^3 + 11*x^4 - 120*x^5 + 
      11*x^6 - 244*x^7 + 90*x^8 - 36*x^9 + 193*x^10)*YIPi)/(3*x^6*y^4), 
  (4*(4710 + 13996*x + 60978*x^2 + 151140*x^3 + 260227*x^4 + 307728*x^5 + 
     260227*x^6 + 151140*x^7 + 60978*x^8 + 13996*x^9 + 4710*x^10))/
   (3*x^6*y^4)}, 
 {(-2*XIPi^3*(-4625285 + 15433698*x + 103100526*x^2 + 300894512*x^3 + 
      653234809*x^4 + 1081470378*x^5 + 1385939790*x^6 + 1386394144*x^7 + 
      1083412982*x^8 + 655121558*x^9 + 299867808*x^10 + 99826720*x^11 + 
      22229754*x^12 + 2569114*x^13 + 6985440*IPi*y))/(315*x^7*y^6) - 
   (4*XIPi^4*(-604 - 9482*y - 4804*y^2 - 5520*y^3 - 1741*y^4 + 8230*y^5 + 
      30358*y^6 + 57456*y^7 + 73840*y^8 + 65908*y^9 + 42808*y^10 + 
      19904*y^11 + 6380*y^12 + 1058*y^13))/(3*x^7*y^6) + 
   (4*(4023725 + 11411683*x + 46545142*x^2 + 146032172*x^3 + 323635991*x^4 + 
      539606945*x^5 + 692851438*x^6 + 692742168*x^7 + 539653215*x^8 + 
      323675471*x^9 + 145827352*x^10 + 47196352*x^11 + 9996241*x^12 + 
      1063313*x^13 + 1260*IPi*(-955 + 2616*x + 9400*x^2 + 11076*x^3 + 
        6969*x^4 + 2420*x^5 + 94*x^6))*XIPi^2*YIPi)/(105*x^7*y^6) + 
   (16*(-7423 - 3852*x + 9400*x^2 + 11076*x^3 + 6969*x^4 + 2420*x^5 + 94*x^6)*
     XIPi^3*YIPi)/(3*x^7*y^6) + 
   (2*(-6711838 - 4932928*x + 11585564*x^2 + 9579936*x^3 + 1952254*x^4 - 
      1560844*x^5 - 490136*x^6 - 550*x^7 - 110672*x^8 - 1998559*x^9 - 
      5133256*x^10 - 5990814*x^11 + 2247364*x^12 + 3543099*x^13 - 
      840*IPi*(10102 + 17244*x + 18800*x^2 + 22152*x^3 + 13938*x^4 + 
        4840*x^5 + 188*x^6 - 94*x^7 - 2420*x^8 - 6969*x^9 - 11076*x^10 - 
        9400*x^11 - 3078*x^12 + 493*x^13))*XIPi*YIPi^2)/(105*x^7*y^6) - 
   (16*(-2603 + 4329*x + 18870*x^2 + 22112*x^3 + 13980*x^4 + 4788*x^5 + 
      286*x^6)*XIPi^2*YIPi^2)/(x^7*y^6) + 
   (16*(11857 + 31602*x + 52496*x^2 + 63084*x^3 + 41571*x^4 + 15436*x^5 + 
      1178*x^6 - 282*x^7 - 7260*x^8 - 20907*x^9 - 33228*x^10 - 28200*x^11 - 
      10620*x^12 + 93*x^13)*XIPi*YIPi^3)/(3*x^7*y^6) + 
   (2*(-3036103 - 3036103*x^14 - 4578840*IPi*y + 
      x^2*(7113314 - 23688000*IPi*y) + 3*x^5*(4429801 - 2032800*IPi*y) + 
      x^6*(4744226 - 236880*IPi*y) + 130*x^3*(188651 - 214704*IPi*y) + 
      115*x^4*(204181 - 152712*IPi*y) + (63*I)*x^13*
       (98437*I - (72680*I)*IPi*y) - (63*I)*x*(-98437*I - (215520*I)*IPi*y) + 
      4*x^7*(376627 + 59220*IPi*y) + 10*x^11*(2452463 + 2368800*IPi*y) + 
      5*x^10*(4696163 + 5582304*IPi*y) + 3*x^9*(4429801 + 5853960*IPi*y) + 
      x^8*(4744226 + 6098400*IPi*y) + 2*x^12*(3556657 + 6788880*IPi*y))*
     YIPi^3)/(315*x^7*y^7) - (4*(10102 + 17244*x + 18800*x^2 + 22152*x^3 + 
      13938*x^4 + 4840*x^5 + 188*x^6 - 94*x^7 - 2420*x^8 - 6969*x^9 - 
      11076*x^10 - 9400*x^11 + 10782*x^12 + 14353*x^13)*YIPi^4)/(3*x^7*y^6) - 
   (XIPi^2*(287665280 - 309806322*y + 64380120*y^2 - 127838060*y^3 - 
      322666960*y^4 - 1440057395*y^5 - 4316553514*y^6 - 8283134580*y^7 - 
      10356343088*y^8 - 8712511003*y^9 - 5012168924*y^10 - 1809562338*y^11 - 
      301088196*y^12 - 165741294*y^13 - 210*IPi*(1450260 + 6273400*y + 
        1483930*y^2 + 1765260*y^3 + 1453449*y^4 + 1888468*y^5 + 7983910*y^6 + 
        21939120*y^7 + 37875600*y^8 + 44594172*y^9 + 35376264*y^10 + 
        20359748*y^11 + 7653656*y^12 + 2126626*y^13) + 
      1058400*(604 + 1166*y + 4804*y^2 + 5520*y^3 + 4381*y^4 + 4826*y^5 + 
        8426*y^6 + 15960*y^7 + 20568*y^8 + 18450*y^9 + 12332*y^10 + 
        6048*y^11 + 2142*y^12 + 397*y^13)*zeta2))/(11025*x^7*y^6) + 
   (XIPi*YIPi*(-137092935 + 101062052*y + 546405160*y^2 + 247150120*y^3 + 
      96612845*y^4 - 6191460*y^5 + 22469976*y^6 - 60*IPi*(-1 + x)*
       (-1450260 - 8701560*y - 16052890*y^2 - 500150*y^3 + 138420901*y^4 + 
        460967344*y^5 + 843934678*y^6 + 1012034860*y^7 + 830062112*y^8 + 
        464336412*y^9 + 169949090*y^10 + 36726725*y^11 + 3543099*y^12) + 
      50400*(-5016 + 16794*y - 92640*y^2 - 188172*y^3 - 271986*y^4 - 
        281715*y^5 - 170788*y^6 + 4194*y^7 + 157476*y^8 + 208872*y^9 + 
        159294*y^10 + 76458*y^11 + 21435*y^12 + 2679*y^13)*zeta2))/
    (1575*x^7*y^6) - (YIPi^2*(-301856086*x^14 + 
      14*x^13*(-127385603 + 106292970*IPi*y + 7812000*y*zeta2) + 
      30*x^6*(-76892047 + 7700*IPi*y + 34339200*y*zeta2) + 
      4*x^7*(-265964429 - 57750*IPi*y + 41983200*y*zeta2) - 
      30*x^8*(76892047 + 1549408*IPi*y + 206129280*y*zeta2) - 
      30*x^11*(180309249 + 83871396*IPi*y + 976174080*y*zeta2) + 
      15*x^5*(-323275579 + 3098816*IPi*y + 1067619840*y*zeta2) - 
      15*x^9*(323275579 + 55959652*IPi*y + 1322717760*y*zeta2) + 
      14*(-21561149 - 106292970*IPi*y + 1361304000*y*zeta2) - 
      6*x^12*(645199969 - 157315480*IPi*y + 1859256000*y*zeta2) + 
      30*x^3*(-180309249 + 71865584*IPi*y + 2265258240*y*zeta2) + 
      14*x*(-127385603 - 67420920*IPi*y + 2896387200*y*zeta2) - 
      5*x^10*(1224605429 + 431193504*IPi*y + 6728037120*y*zeta2) + 
      6*x^2*(-645199969 + 419356980*IPi*y + 9489849600*y*zeta2) + 
      x^4*(-6123027145 + 839394780*IPi*y + 44084476800*y*zeta2)))/
    (22050*x^7*y^7) + 
   (YIPi*(-21337344000 + 7*y^13*(214143200723 + 3738035196000*zeta2 - 
        453736080000*IPi*zeta2 - 92631168000*zeta3) + 
      10*y^12*(1065770409257 + 15619329991440*zeta2 - 1132924060800*IPi*
         zeta2 - 60455808000*zeta3) + 21*y^14*(3634688593 + 
        63230630400*zeta2 - 18903024000*IPi*zeta2 - 5814144000*zeta3) - 
      74088000*y*(2016 + 48342*zeta2 - 2416*zeta3) + 
      42*y^3*(16172826953 - 1092679341600*zeta2 + 174508992000*IPi*zeta2 + 
        102354336000*zeta3) + 7*y^2*(-30058085047 - 3218679777600*zeta2 - 
        441606816000*IPi*zeta2 + 147159936000*zeta3) + 
      105*y^5*(399139417837 + 849040977120*zeta2 + 336317184000*IPi*zeta2 + 
        303975302400*zeta3) + 14*y^11*(2957842767421 + 37794607578000*zeta2 - 
        1685967696000*IPi*zeta2 + 335131776000*zeta3) + 
      84*y^8*(2426215774793 + 22027804029000*zeta2 - 7398216000*IPi*zeta2 + 
        866508552000*zeta3) + 14*y^4*(738513678197 - 4516386134400*zeta2 + 
        1464275232000*IPi*zeta2 + 933572304000*zeta3) + 
      21*y^10*(4868914351797 + 55382813304000*zeta2 - 1473800832000*IPi*
         zeta2 + 1028651904000*zeta3) + 7*y^9*(24577610655103 + 
        251016305652000*zeta2 - 3333451968000*IPi*zeta2 + 
        7005761280000*zeta3) + 5*y^6*(20487091532519 + 
        117498544057440*zeta2 + 7836584112000*IPi*zeta2 + 
        11588963500800*zeta3) + 4*y^7*(42964580962339 + 
        331992602701200*zeta2 + 6368752656000*IPi*zeta2 + 
        19072622016000*zeta3)))/(4630500*x^7*y^7) + 
   (XIPi*(-1986604210939 + 444528000*IPi*(8378 + 1236*x - 18800*x^2 - 
        22152*x^3 - 13938*x^4 - 4840*x^5 - 188*x^6 + 94*x^7 + 2420*x^8 + 
        6969*x^9 + 11076*x^10 + 9400*x^11 + 4002*x^12 + 431*x^13)*zeta2 - 
      176400*(2102810 + 32551244*x + 222165214*x^2 + 753591792*x^3 + 
        1817476306*x^4 + 3270288144*x^5 + 4470841138*x^6 + 4685499574*x^7 + 
        3764622764*x^8 + 2287172375*x^9 + 1017202220*x^10 + 310135618*x^11 + 
        73680046*x^12 + 17395691*x^13)*zeta2 - 1613043936000*zeta3 - 
      14112*x^2*(4078184149 + 210147000*zeta3) - 
      2268*x^11*(6659142731 + 1586816000*zeta3) + 
      6*x^13*(-16776249919 + 13829760000*zeta3) - 
      6*x^12*(352706331811 + 29635200000*zeta3) - 
      448*x^4*(652942200109 + 88395583500*zeta3) - 
      18*x*(810874435117 + 91375200000*zeta3) - 
      36*x^10*(1677625084217 + 446635392000*zeta3) - 
      164*x^6*(3050623857971 + 589814568000*zeta3) - 
      8*x^3*(18879559984339 + 1843457616000*zeta3) - 
      14*x^9*(11486115776333 + 3000860352000*zeta3) - 
      8*x^5*(54307718623507 + 8981614152000*zeta3) - 
      4*x^7*(111979484099521 + 24625665792000*zeta3) - 
      2*x^8*(154570898018533 + 37682342208000*zeta3)))/(4630500*x^7*y^6) - 
   (-6208525008000 + 10*y^6*(1072522284129773 + 11570262369422400*zeta2 + 
       23525913618194400*IPi*zeta2 + 63727895836886400*zeta3 - 
       81205636456728000*zeta4) - 345744000*y*(125699 + 2796930*IPi*zeta2 - 
       310770*zeta3 + 9540180*zeta4) + 210*y^11*(-130966766426401 - 
       552313721294160*zeta2 + 813759654355200*IPi*zeta2 + 
       563809057660800*zeta3 + 25299422064000*zeta4) + 
     12*y^14*(-47002980546079 - 143524261587000*zeta2 + 
       26235912906000*IPi*zeta2 - 2179026864000*zeta3 + 
       207694039140000*zeta4) - 525*y^10*(80656600234097 + 
       355005130044432*zeta2 - 725698633847040*IPi*zeta2 - 
       635852894664960*zeta3 + 338668102080000*zeta4) - 
     35*y^2*(-11335596419951 - 74277634833360*zeta2 + 
       159565103712000*IPi*zeta2 - 154579277664000*zeta3 + 
       356811067872000*zeta4) - 210*y^3*(-14025957256751 - 
       74277634833360*zeta2 + 44761080168000*IPi*zeta2 - 
       141823275048000*zeta3 + 485875327392000*zeta4) - 
     560*y^4*(-14981868643723 - 85941385967430*zeta2 + 
       7469042805000*IPi*zeta2 - 216380820096000*zeta3 + 
       486328412556000*zeta4) - 525*y^5*(-26501858211449 - 
       186002730770640*zeta2 - 116376669622080*IPi*zeta2 - 
       634891520450880*zeta3 + 1020092274633600*zeta4) - 
     350*y^8*(87422467608209 + 242565851670912*zeta2 - 
       1807365294141120*IPi*zeta2 - 2509470103553280*zeta3 + 
       2384671433961600*zeta4) + 2*y^13*(-1932210398912189 - 
       5894713005678000*zeta2 + 4018451660244000*IPi*zeta2 + 
       1180310152896000*zeta3 + 8307271473480000*zeta4) - 
     35*y^9*(1291603025890127 + 5309450342022960*zeta2 - 
       16728753836793600*IPi*zeta2 - 18314776515974400*zeta3 + 
       14633278539264000*zeta4) + 2*y^12*(-6362735587420019 - 
       23513439433453200*zeta2 + 24787191560544000*IPi*zeta2 + 
       12768349776336000*zeta3 + 18918629367120000*zeta4) - 
     20*y^7*(320218129274531 - 2424161465722080*zeta2 - 
       23791725225828000*IPi*zeta2 - 43814395669212000*zeta3 + 
       47436711758856000*zeta4))/(1944810000*x^7*y^7) + 
   (4*(5669725 + 22239846*x + 88401890*x^2 + 286521448*x^3 + 645352383*x^4 + 
      1079195758*x^5 + 1385483786*x^6 + 1385484336*x^7 + 1079306430*x^8 + 
      647350942*x^9 + 291654704*x^10 + 94392704*x^11 + 19992482*x^12 + 
      2126626*x^13)*XIPi*PolyLog[2, -x])/(105*x^7*y^6) - 
   (16*XIPi^2*(604 - 1606*y + 4804*y^2 + 5520*y^3 + 6097*y^4 + 12548*y^5 + 
      30578*y^6 + 57456*y^7 + 73840*y^8 + 65908*y^9 + 42808*y^10 + 
      19904*y^11 + 6380*y^12 + 1058*y^13)*PolyLog[2, -x])/(x^7*y^6) + 
   (4*(-1 + x)*(3543099 + 5790463*x - 200351*x^2 - 5333607*x^3 - 
      7332166*x^4 - 7442838*x^5 - 7443388*x^6 - 7442838*x^7 - 7332166*x^8 - 
      5333607*x^9 - 200351*x^10 + 5790463*x^11 + 3543099*x^12)*YIPi*
     PolyLog[2, -x])/(105*x^7*y^6) - 
   (32*(893 + 4464*x + 9400*x^2 + 11076*x^3 + 6969*x^4 + 2420*x^5 + 94*x^6)*
     XIPi*YIPi*PolyLog[2, -x])/(x^7*y^6) - 
   (16*(-1 + x)*(5051 + 13673*x + 23073*x^2 + 34149*x^3 + 41118*x^4 + 
      43538*x^5 + 43632*x^6 + 43538*x^7 + 41118*x^8 + 34149*x^9 + 
      23073*x^10 + 13673*x^11 + 5051*x^12)*YIPi^2*PolyLog[2, -x])/(x^7*y^6) + 
   (96*(-1 + x)*(627 + 3999*x + 20467*x^2 + 67035*x^3 + 145484*x^4 + 
      223742*x^5 + 257000*x^6 + 223742*x^7 + 145484*x^8 + 67035*x^9 + 
      20467*x^10 + 3999*x^11 + 627*x^12)*zeta2*PolyLog[2, -x])/(x^7*y^6) - 
   (4*(5669725 + 22239846*x + 88401890*x^2 + 286521448*x^3 + 645352383*x^4 + 
      1079195758*x^5 + 1385483786*x^6 + 1385484336*x^7 + 1079306430*x^8 + 
      647350942*x^9 + 291654704*x^10 + 94392704*x^11 + 19992482*x^12 + 
      2126626*x^13)*PolyLog[3, -x])/(105*x^7*y^6) + 
   (64*XIPi*(604 + 2552*y + 4804*y^2 + 5520*y^3 + 6097*y^4 + 12548*y^5 + 
      30578*y^6 + 57456*y^7 + 73840*y^8 + 65908*y^9 + 42808*y^10 + 
      19904*y^11 + 6380*y^12 + 1058*y^13)*PolyLog[3, -x])/(x^7*y^6) - 
   (64*(-2972 - 6543*x - 9400*x^2 - 11076*x^3 - 6969*x^4 - 2420*x^5 - 
      94*x^6 + 2772*x^12*y)*YIPi*PolyLog[3, -x])/(x^7*y^6) + 
   (4*(-1 + x)*(3543099 + 5790463*x - 200351*x^2 - 5333607*x^3 - 
      7332166*x^4 - 7442838*x^5 - 7443388*x^6 - 7442838*x^7 - 7332166*x^8 - 
      5333607*x^9 - 200351*x^10 + 5790463*x^11 + 3543099*x^12)*
     PolyLog[3, -y])/(105*x^7*y^6) - 
   (64*(-1879 + 1692*x + 9400*x^2 + 11076*x^3 + 6969*x^4 + 2420*x^5 + 94*x^6)*
     XIPi*PolyLog[3, -y])/(x^7*y^6) - 
   (64*(-1 + x)*(200 + 3971*x + 13371*x^2 + 24447*x^3 + 31416*x^4 + 
      33836*x^5 + 33930*x^6 + 33836*x^7 + 31416*x^8 + 24447*x^9 + 
      13371*x^10 + 3971*x^11 + 200*x^12)*YIPi*PolyLog[3, -y])/(x^7*y^6) - 
   (192*(-1 + x)*(395 - 3158*x - 9381*x^2 - 22204*x^3 - 33044*x^4 - 
      38880*x^5 - 33044*x^6 - 22204*x^7 - 9381*x^8 - 3158*x^9 + 395*x^10)*
     PolyLog[4, -x])/(x^7*y^4) + 
   (96*(-431 - 4002*x - 9400*x^2 - 11076*x^3 - 6969*x^4 - 2420*x^5 - 94*x^6 + 
      1848*x^12*y)*PolyLog[4, -(x/y)])/(x^7*y^6) + 
   (96*(1848 + 1848*x + 94*x^7 + 2420*x^8 + 6969*x^9 + 11076*x^10 + 
      9400*x^11 + 4002*x^12 + 431*x^13)*PolyLog[4, -y])/(x^7*y^6), 
  (-8*XIPi^2*(2448399 + 3472386*x + 12310641*x^2 + 48681194*x^3 + 
      125123040*x^4 + 230455793*x^5 + 313322473*x^6 + 318378510*x^7 + 
      241579941*x^8 + 134573985*x^9 + 52911364*x^10 + 13475882*x^11 + 
      1792624*x^12 + 48232*x^13 - 873180*IPi*y))/(105*x^7*y^6) - 
   (32*XIPi^3*(1122 - 134*x - 272*x^2 - 342*x^3 - 239*x^4 - 68*x^5 + 
      136*x^7*y^3 + 70*x^8*y^3 + 66*x^9*y^3))/(x^7*y^5) + 
   (32*(2541 + 2331*x + 70*x^2 - 40*x^3 + 42*x^4 - 52*x^5 + 98*x^6)*XIPi^2*
     YIPi)/(x^7*y^6) + (4*XIPi*(-393155 - 20760*x - 613190*x^2 - 693760*x^3 + 
      17895*x^4 + 252008*x^5 + 38878*x^6 - 498960*IPi*x^12 - 
      498960*IPi*x^13 - 498960*IPi*y)*YIPi)/(15*x^7*y^6) + 
   (8*(-33159 + 86807*x - 1051032*x^2 - 3620800*x^3 - 4770110*x^4 - 
      3751806*x^5 - 1726607*x^6 - 621970*x^7 - 1726607*x^8 - 3751806*x^9 - 
      4770110*x^10 - 3620800*x^11 - 1051032*x^12 + 86807*x^13 - 33159*x^14 + 
      873180*IPi*(-1 + x^12 + 2*x^13 + x^14 + x*(-1 + y)))*YIPi^2)/
    (105*x^7*y^7) - (16*XIPi*(6961 + 5700*x - 4044*x^2 - 3292*x^3 - 327*x^4 + 
      1020*x^5 + 418*x^6 + 4158*x^12*y)*YIPi^2)/(x^7*y^6) - 
   (32*(693*x^12 + 34*x^2*y^3 + 77*x^9*y^3 + 2*x^7*(17 - 42*y)*y^3 - 
      84*x*y^4 + 77*(9 + y^3))*YIPi^3)/(x^7*y^5) + 
   (XIPi*(1534981105 - 1327047008*y - 3696075880*y^2 - 1985726960*y^3 - 
      1321623835*y^4 - 377802740*y^5 + 1045490460*y^6 + 5011352640*y^7 + 
      9594573604*y^8 + 12831950362*y^9 + 11452709128*y^10 + 8212872308*y^11 + 
      3903192514*y^12 + 655606520*y^13 + 352800*(-1628 + 3716*y + 
        140020*y^2 + 812388*y^3 + 2737411*y^4 + 6176804*y^5 + 9898530*y^6 + 
        11564280*y^7 + 9928848*y^8 + 6219550*y^9 + 2775368*y^10 + 
        840020*y^11 + 156400*y^12 + 14590*y^13)*zeta2))/(11025*x^7*y^6) + 
   (2*YIPi*(-29106000 - 203742000*y - 140*y^2*(49822889 + 26747280*zeta2) + 
      840*y^3*(-46669739 + 46599840*zeta2) + 
      14*y^14*(35813009 + 232066800*zeta2) + 
      1575*y^5*(-181761089 + 447498240*zeta2) + 
      42*y^13*(105949911 + 915910800*zeta2) + 
      35*y^4*(-3661570597 + 6077877120*zeta2) + 
      84*y^11*(275721043 + 8270959200*zeta2) + 
      4*y^12*(3959676743 + 52401031200*zeta2) + 
      21*y^8*(-16826121553 + 138988953600*zeta2) + 
      7*y^10*(-2708540587 + 222786648000*zeta2) + 
      10*y^7*(-48096855029 + 251142091200*zeta2) + 
      5*y^6*(-88785338449 + 315484837920*zeta2) + 
      7*y^9*(-22359639857 + 356564174400*zeta2)))/(11025*x^7*y^7) - 
   (1081795085453 + 9184417787353*x^13 + 1081795085453*x^14 + 
     196180084800*y^2*zeta2 - 1848347424000*IPi*y^2*zeta2 + 
     733619376000*y^2*zeta3 + 300*x^11*(469048792847 + 
       11112516744*y^2*zeta2 + 890043840*y^2*zeta3) + 
     24*x^12*(1822558561991 + 8174170200*y^2*zeta2 + 38507238000*IPi*y^2*
        zeta2 + 17731728000*y^2*zeta3) + 
     300*x^3*(469048792847 + 200168961552*y^2*zeta2 + 
       40289548320*y^2*zeta3) + 480*x^7*(1975463189047 + 
       424563358170*y^2*zeta2 + 93711132900*y^2*zeta3) + 
     24*x^2*(1822558561991 + 841623539400*y^2*zeta2 + 
       134772246000*y^2*zeta3) + x*(9184417787353 + 3333755023200*y^2*zeta2 + 
       267013152000*y^2*zeta3) + 21*x^9*(28465115202233 + 
       2859556593600*y^2*zeta2 + 575564976000*y^2*zeta3) + 
     15*x^8*(56376850496541 + 8722856614080*y^2*zeta2 + 
       1876332931200*y^2*zeta3) + 21*x^5*(28465115202233 + 
       9704305329600*y^2*zeta2 + 2141968752000*y^2*zeta3) + 
     x^10*(331296347902274 + 20198964945600*y^2*zeta2 + 
       3234533904000*y^2*zeta3) + 15*x^6*(56376850496541 + 
       15806258260800*y^2*zeta2 + 3497516668800*y^2*zeta3) + 
     x^4*(331296347902274 + 130842849211200*y^2*zeta2 + 
       28144993968000*y^2*zeta3))/(2315250*x^7*y^7) - 
   (133056*XIPi*PolyLog[2, -x])/(x^7*y^5) + 
   (133056*(-1 + x)*(1 + x^2)*(1 - x + x^2)*(1 - x^2 + x^4)*(x^2 - y)*YIPi*
     PolyLog[2, -x])/(x^7*y^4) + (133056*PolyLog[3, -x])/(x^7*y^5) + 
   (133056*(-1 + x)*(1 + x^2)*(1 - x + x^2)*(1 - x^2 + x^4)*(x^2 - y)*
     PolyLog[3, -y])/(x^7*y^4), 
  (2*(2281669 + 7454622*x + 37218162*x^2 + 129930864*x^3 + 314034403*x^4 + 
      556251550*x^5 + 738064598*x^6 + 740992640*x^7 + 562860214*x^8 + 
      319452838*x^9 + 131654344*x^10 + 37270824*x^11 + 6473998*x^12 + 
      516990*x^13)*XIPi)/(15*x^7*y^6) - 
   (16*(4224 + 8244*x + 28476*x^2 + 105438*x^3 + 265263*x^4 + 481119*x^5 + 
      651046*x^6 + 667012*x^7 + 518747*x^8 + 302701*x^9 + 128774*x^10 + 
      37686*x^11 + 6711*x^12 + 529*x^13)*XIPi^2)/(x^7*y^6) - 
   (2*(2619449 + 3244633*x + 233522*x^2 - 5334550*x^3 - 14349385*x^4 - 
      16896545*x^5 - 8942630*x^6 - 3032172*x^7 - 8942630*x^8 - 16896545*x^9 - 
      14349385*x^10 - 5334550*x^11 + 233522*x^12 + 3244633*x^13 + 
      2619449*x^14)*YIPi)/(105*x^7*y^7) + 
   (16*(-2279 - 3120*x - 4184*x^2 - 3212*x^3 - 411*x^4 + 1124*x^5 + 222*x^6)*
     XIPi*YIPi)/(x^7*y^6) + (8*(893 - 629*x - 823*x^2 - 3589*x^3 - 2810*x^4 - 
      1546*x^5 + 420*x^6 - 1546*x^7 - 2810*x^8 - 3589*x^9 - 823*x^10 - 
      629*x^11 + 893*x^12)*YIPi^2)/(x^7*y^5) - 
   (-58212000 - 407484000*y - 35*y^5*(50816638811 + 35078400*zeta2) + 
     2*y^14*(1083164399 + 53096400*zeta2) + 
     7*y^2*(-5222751043 + 371347200*zeta2) + 
     42*y^3*(-5096625043 + 371347200*zeta2) + 
     28*y^4*(-26650509271 + 1012435200*zeta2) - 
     30*y^12*(279373331 + 1442034720*zeta2) - 
     50*y^6*(59772570391 + 2536145136*zeta2) - 
     2*y^13*(-5432232509 + 3560281200*zeta2) - 
     14*y^11*(14585151197 + 10410372000*zeta2) - 
     14*y^8*(226656394597 + 34305516000*zeta2) - 
     7*y^10*(119038482977 + 45128462400*zeta2) - 
     7*y^9*(282701791697 + 66928579200*zeta2) - 
     4*y^7*(905253016439 + 82075039200*zeta2))/(22050*x^7*y^7), 
  (4*(11105031 + 60167793*x + 309578382*x^2 + 1173592404*x^3 + 
      3125578879*x^4 + 6125648245*x^5 + 9089120192*x^6 + 10351884580*x^7 + 
      9089120192*x^8 + 6125648245*x^9 + 3125578879*x^10 + 1173592404*x^11 + 
      309578382*x^12 + 60167793*x^13 + 11105031*x^14))/(315*x^7*y^7) - 
   (16*XIPi*(-2468 + 3338*y - 9788*y^2 - 10608*y^3 - 6245*y^4 - 1072*y^5 + 
      26*y^6 + 128*y^8 + 1664*y^9 + 3680*y^10 + 5728*y^11 + 4048*y^12 + 
      3304*y^13))/(3*x^7*y^6) - 
   (64*(793 + 53*x + 630*x^2 - 930*x^3 - 567*x^4 - 803*x^5 + 466*x^6 - 
      803*x^7 - 567*x^8 - 930*x^9 + 630*x^10 + 53*x^11 + 793*x^12)*YIPi)/
    (3*x^7*y^5), (4*(6483 + 22643*x + 116765*x^2 + 359751*x^3 + 781234*x^4 + 
     1220050*x^5 + 1416228*x^6 + 1220050*x^7 + 781234*x^8 + 359751*x^9 + 
     116765*x^10 + 22643*x^11 + 6483*x^12))/(x^7*y^5)}, 
 {-1/630*(XIPi^3*(-77723897 + 345528147*x + 2435576395*x^2 + 8284210943*x^3 + 
       21225493189*x^4 + 42160100601*x^5 + 66005553141*x^6 + 
       82349381329*x^7 + 82356283982*x^8 + 66037488006*x^9 + 
       42220303146*x^10 + 21240346274*x^11 + 8206196418*x^12 + 
       2330416074*x^13 + 443754822*x^14 + 43527694*x^15 + 121080960*IPi*y))/
     (x^8*y^7) - (XIPi^4*(-10048 - 168472*y - 109696*y^2 - 155680*y^3 - 
      132800*y^4 - 64268*y^5 + 120962*y^6 + 562089*y^7 + 1319472*y^8 + 
      1990296*y^9 + 2124884*y^10 + 1650398*y^11 + 954944*y^12 + 401758*y^13 + 
      116634*y^14 + 17753*y^15))/(3*x^8*y^7) + 
   (8*(8545397 + 28194785*x + 137009408*x^2 + 500382368*x^3 + 
      1312174504*x^4 + 2627486312*x^5 + 4122685235*x^6 + 5146195543*x^7 + 
      5146404231*x^8 + 4122582923*x^9 + 2627500298*x^10 + 1312356434*x^11 + 
      499934508*x^12 + 138364748*x^13 + 25187039*x^14 + 2299451*x^15 + 
      315*IPi*(-8212 + 27204*x + 107069*x^2 + 156025*x^3 + 135070*x^4 + 
        70630*x^5 + 18505*x^6 + 3597*x^7))*XIPi^2*YIPi)/(105*x^8*y^7) + 
   (8*(-64268 - 28852*x + 107069*x^2 + 156025*x^3 + 135070*x^4 + 70630*x^5 + 
      18505*x^6 + 3597*x^7)*XIPi^3*YIPi)/(3*x^8*y^7) + 
   ((-55283584 - 22157872*x + 160822415*x^2 + 179758235*x^3 + 86269390*x^4 - 
      1146754*x^5 - 12174957*x^6 - 3911577*x^7 - 2745*x^8 - 3072877*x^9 - 
      14973322*x^10 - 53234290*x^11 - 90818335*x^12 - 81725187*x^13 + 
      9454356*x^14 + 29473244*x^15 - 840*IPi*(87680 + 158512*x + 214138*x^2 + 
        312050*x^3 + 270140*x^4 + 141260*x^5 + 37010*x^6 + 7194*x^7 - 
        3597*x^8 - 18505*x^9 - 70630*x^10 - 135070*x^11 - 156025*x^12 - 
        107069*x^13 - 31208*x^14 + 4208*x^15))*XIPi*YIPi^2)/(105*x^8*y^7) - 
   (16*(-11501 + 23123*x + 107321*x^2 + 155885*x^3 + 135210*x^4 + 70474*x^5 + 
      18701*x^6 + 3225*x^7)*XIPi^2*YIPi^2)/(x^8*y^7) + 
   (8*(102512 + 297016*x + 593623*x^2 + 878795*x^3 + 784250*x^4 + 
      429842*x^5 + 123611*x^6 + 23463*x^7 - 10791*x^8 - 55515*x^9 - 
      211890*x^10 - 405210*x^11 - 468075*x^12 - 321207*x^13 - 105636*x^14 + 
      612*x^15)*XIPi*YIPi^3)/(3*x^8*y^7) + 
   ((-25675308 - 25675308*x^16 - 39846240*IPi*y + 
      x^3*(336574166 - 393183000*IPi*y) + x^2*(114390733 - 269813880*IPi*y) + 
      x*(-42354256 - 129094560*IPi*y) + 5*x^4*(75593951 - 68075280*IPi*y) + 
      x^6*(139990657 - 46632600*IPi*y) + 20*x^5*(13761701 - 8899380*IPi*y) + 
      14*x^7*(3154699 - 647460*IPi*y) + (112*I)*x^15*
       (378163*I - (355770*I)*IPi*y) + 14*x^9*(3154699 + 3330900*IPi*y) + 
      2*x^8*(6555799 + 4532220*IPi*y) + 20*x^11*(13761701 + 17018820*IPi*y) + 
      5*x^12*(75593951 + 78636600*IPi*y) + 
      x^14*(114390733 + 129094560*IPi*y) + 
      x^10*(139990657 + 177987600*IPi*y) + 
      x^13*(336574166 + 269813880*IPi*y))*YIPi^3)/(315*x^8*y^8) + 
   ((30144 + 607480*y + 4406896*y^2 + 25801560*y^3 + 99394016*y^4 + 
      268931306*y^5 + 533370408*y^6 + 796036764*y^7 + 906422736*y^8 + 
      790579852*y^9 + 525233696*y^10 + 261459200*y^11 + 94484752*y^12 + 
      23405206*y^13 + 3552016*y^14 + 248656*y^15)*YIPi^4)/(3*x^8*y^7) - 
   (YIPi^2*(-4692182792 - 28097898448*x - 69951330689*x^2 - 
      122161841198*x^3 - 167405551595*x^4 - 163595231308*x^5 - 
      109010721073*x^6 - 43724776722*x^7 - 13783013934*x^8 - 
      43724776722*x^9 - 109010721073*x^10 - 163595231308*x^11 - 
      167405551595*x^12 - 122161841198*x^13 - 69951330689*x^14 - 
      28097898448*x^15 - 4692182792*x^16 - 840*IPi*(-29473244 - 38927600*x + 
        72270831*x^2 + 172543522*x^3 + 144052625*x^4 + 68207612*x^5 + 
        18046199*x^6 + 3075622*x^7 - 3075622*x^9 - 18046199*x^10 - 
        68207612*x^11 - 144052625*x^12 - 172543522*x^13 - 72270831*x^14 + 
        38927600*x^15 + 29473244*x^16) + 1411200*(234032 + 534784*x + 
        914830*x^2 + 1346870*x^3 + 1189460*x^4 + 641732*x^5 + 179126*x^6 + 
        34254*x^7 - 12507*x^8 - 61439*x^9 - 276458*x^10 - 566450*x^11 - 
        681455*x^12 - 477067*x^13 - 159208*x^14 + 448*x^15)*y*zeta2))/
    (88200*x^8*y^8) - (XIPi^2*(17908020480 - 21944447392*y + 1696924320*y^2 - 
      15781557680*y^3 - 31306470720*y^4 - 39947341540*y^5 - 93411565420*y^6 - 
      336384717638*y^7 - 758675818320*y^8 - 1126715796920*y^9 - 
      1152876331964*y^10 - 828050758682*y^11 - 412421170560*y^12 - 
      129274266718*y^13 - 18191758874*y^14 - 10364995081*y^15 - 
      1680*IPi*(12219064 + 56938322*y + 24978212*y^2 + 33747070*y^3 + 
        24364760*y^4 + 3406295*y^5 + 3053662*y^6 + 52554375*y^7 + 
        210228480*y^8 + 453496400*y^9 + 624689520*y^10 + 610088808*y^11 + 
        424294976*y^12 + 217508456*y^13 + 74437808*y^14 + 18395608*y^15) + 
      2116800*(20096 + 48656*y + 219392*y^2 + 311360*y^3 + 265600*y^4 + 
        140548*y^5 + 96216*y^6 + 327228*y^7 + 733040*y^8 + 1105720*y^9 + 
        1187332*y^10 + 933990*y^11 + 560704*y^12 + 251366*y^13 + 80818*y^14 + 
        13749*y^15)*zeta2))/(176400*x^8*y^7) + 
   (XIPi*YIPi*(-3923621096 + 5495445445*y + 19606435674*y^2 + 
      11999027495*y^3 + 9415796740*y^4 + 5887340116*y^5 + 2979328786*y^6 - 
      184188449*y^7 - 210*IPi*(-1 + x)*(-12219064 - 85533448*y - 
        225144094*y^2 - 238929740*y^3 + 1346695686*y^4 + 6885120536*y^5 + 
        17100906217*y^6 + 27959326816*y^7 + 32473407952*y^8 + 
        27438928472*y^9 + 16827707832*y^10 + 7311952894*y^11 + 
        2133208817*y^12 + 373697816*y^13 + 29473244*y^14) + 
      176400*(-42048 + 118116*y - 1060352*y^2 - 2631344*y^3 - 4801760*y^4 - 
        6603124*y^5 - 6466294*y^6 - 3680067*y^7 + 796968*y^8 + 4507410*y^9 + 
        5734248*y^10 + 4603596*y^11 + 2561016*y^12 + 964227*y^13 + 
        221520*y^14 + 23412*y^15)*zeta2))/(11025*x^8*y^7) + 
   (XIPi*(-69216176891101 + 1778112000*IPi*(72480 + 1648*x - 214138*x^2 - 
        312050*x^3 - 270140*x^4 - 141260*x^5 - 37010*x^6 - 7194*x^7 + 
        3597*x^8 + 18505*x^9 + 70630*x^10 + 135070*x^11 + 156025*x^12 + 
        107069*x^13 + 39216*x^14 + 3800*x^15)*zeta2 - 
      352800*(36905194 + 690013906*x + 5060767336*x^2 + 19705601848*x^3 + 
        55879121754*x^4 + 120722037138*x^5 + 202540974692*x^6 + 
        267290575380*x^7 + 279259155557*x^8 + 230891306169*x^9 + 
        149988258565*x^10 + 75184091393*x^11 + 28047867091*x^12 + 
        7262570767*x^13 + 1418712463*x^14 + 295511283*x^15)*zeta2 - 
      54825120000000*zeta3 - 175*x*(3362144869567 + 302285813760*zeta3) + 
      7*x^15*(-476676612229 + 323447040000*zeta3) - 
      3*x^14*(25186891421221 + 2624493312000*zeta3) - 
      3*x^13*(203668436128847 + 52542814464000*zeta3) - 
      x^2*(2671204849645039 + 110880693504000*zeta3) - 
      27*x^5*(1230348292607417 + 186185009920000*zeta3) - 
      3*x^12*(938527749869347 + 272797943040000*zeta3) - 
      9*x^11*(972211330396577 + 281419810560000*zeta3) - 
      x^3*(8181313165558531 + 688506303744000*zeta3) - 
      3*x^4*(6235300679972141 + 750692807424000*zeta3) - 
      7*x^8*(6832343441722061 + 1593774620928000*zeta3) - 
      3*x^9*(11585027914384237 + 2971867643136000*zeta3) - 
      x^10*(19912076945034349 + 5496080179968000*zeta3) - 
      x^6*(46719451139605781 + 8413682215680000*zeta3) - 
      x^7*(52687908154523377 + 10929705954048000*zeta3)))/
    (37044000*x^8*y^7) + 
   (YIPi*(-573314112000 + 12*y^16*(246334873231 + 3671266670400*zeta2 - 
        1156365504000*IPi*zeta2 - 273434112000*zeta3) + 
      216*y^15*(276807976409 + 4893261912000*zeta2 - 607850880000*IPi*zeta2 - 
        77622272000*zeta3) + 2800*y^12*(2114124331703 + 
        30648447026064*zeta2 - 974489201280*IPi*zeta2 + 573351367680*zeta3) + 
      6272*y^11*(1858944043109 + 26551731836700*zeta2 - 
        541886436000*IPi*zeta2 + 654971184000*zeta3) + 
      140*y^3*(-1429250998177 - 16602152152320*zeta2 + 
        2401162444800*IPi*zeta2 + 1278073036800*zeta3) + 
      20*y^2*(-2002565110177 - 42962665515840*zeta2 - 5074376025600*IPi*
         zeta2 + 1890607219200*zeta3) + 784*y^5*(-1081189457779 + 
        84086352000*zeta2 + 3179191680000*IPi*zeta2 + 2261456064000*zeta3) + 
      y^14*(469661574375169 + 7596995245660800*zeta2 - 571501199808000*IPi*
         zeta2 + 12295051776000*zeta3) + 16*y^13*(129593575214713 + 
        1959333982905600*zeta2 - 94870276704000*IPi*zeta2 + 
        22866520320000*zeta3) + 14*y^4*(-38573845414439 - 
        341688436992000*zeta2 + 81697641984000*IPi*zeta2 + 
        44390142720000*zeta3) + 20*y^6*(5469304898809 + 
        1508389305827040*zeta2 + 186355917216000*IPi*zeta2 + 
        199767149164800*zeta3) + 32*y^9*(501184241727079 + 
        7712546497840800*zeta2 - 14761441296000*IPi*zeta2 + 
        296156111328000*zeta3) + 10*y^7*(409470401597539 + 
        9865133333637120*zeta2 + 379967953881600*IPi*zeta2 + 
        696048106521600*zeta3) + y^8*(10684697255406131 + 
        187658717541926400*zeta2 + 2160752811840000*IPi*zeta2 + 
        9306663101568000*zeta3) - 1881600*y*(64150086*zeta2 - 
        360*(-6771 + 8792*zeta3)) + 56*y^10*(4216519314302400*zeta2 - 
        47706427440000*IPi*zeta2 + 31*(9372244080653 + 4191009984000*
           zeta3))))/(37044000*x^8*y^8) - 
   (-340145713152000 + y^6*(9355965730506905156 + 38463972770467843200*
        zeta2 + 26873549878625856000*IPi*zeta2 + 100146138743480256000*
        zeta3 - 130092796848672000000*zeta4) + 
     3*y^8*(4398087798403249851 + 15380346817517001600*zeta2 + 
       43247836012461696000*IPi*zeta2 + 78215470000629696000*zeta3 - 
       75108318429735360000*zeta4) + 6*y^7*(2217759359167939831 + 
       8684046549350928000*zeta2 + 12175289800684416000*IPi*zeta2 + 
       29403661745755584000*zeta3 - 32090124440525760000*zeta4) - 
     2370816000*y*(1147776 + 27492894*IPi*zeta2 - 3054766*zeta3 + 
       92579760*zeta4) + 36*y^16*(-996508074497679 - 2964465227904600*zeta2 + 
       547146597312000*IPi*zeta2 + 100104281088000*zeta3 + 
       4917936990960000*zeta4) + 40*y^15*(-6920343878110121 - 
       20924108104578840*zeta2 + 15923281725388800*IPi*zeta2 + 
       6033898841241600*zeta3 + 35081307379440000*zeta4) - 
     12*y^2*(-19678986426120000*zeta2 + 35595473209632000*IPi*zeta2 - 
       9*(421604921949447 + 3685807457248000*zeta3) + 
       87489316010880000*zeta4) - 84*y^3*(-19678986426120000*zeta2 + 
       11871011182464000*IPi*zeta2 - 9*(484594868829447 + 
         3392912864320000*zeta3) + 109357230850560000*zeta4) - 
     336*y^11*(7073597945131787 + 69913407520223400*zeta2 - 
       320005412227872000*IPi*zeta2 - 319150291594176000*zeta3 + 
       191687743855440000*zeta4) - 336*y^5*(-13808108795660423 - 
       58315881617313600*zeta2 - 12860072646624000*IPi*zeta2 - 
       125069309795808000*zeta3 + 207388279445760000*zeta4) + 
     16*y^13*(-141998227284535819 - 685166777058859200*zeta2 + 
       1239574724244864000*IPi*zeta2 + 864001251481536000*zeta3 + 
       228822983968320000*zeta4) - 560*y^10*(-3516114257284703 + 
       16627151327083920*zeta2 - 275917794528499200*IPi*zeta2 - 
       328479167453673600*zeta3 + 248181359992272000*zeta4) - 
     56*y^12*(59914968782672791 + 367106537870389800*zeta2 - 
       979280095830624000*IPi*zeta2 - 821136680086464000*zeta3 + 
       259717010953680000*zeta4) - 98*y^4*(-16200571370382713 - 
       69870050001259200*zeta2 + 13367603684736000*IPi*zeta2 - 
       128030520155328000*zeta3 + 298389557168640000*zeta4) - 
     384*y^9*(-21928725019222127 - 51915893428952700*zeta2 - 
       429228430888320000*IPi*zeta2 - 619704647933112000*zeta3 + 
       532944841464000000*zeta4) + 5*y^14*(-198406933300376161 - 
       764527864846394880*zeta2 + 947056588461043200*IPi*zeta2 + 
       526375172702131200*zeta3 + 838468791836928000*zeta4))/
    (31116960000*x^8*y^8) + (2*(47868852 + 210950668*x + 1025192797*x^2 + 
      3908657729*x^3 + 10445617182*x^4 + 21005029062*x^5 + 32977590507*x^6 + 
      41171231103*x^7 + 41171233848*x^8 + 32980663384*x^9 + 
      21020002384*x^10 + 10498851472*x^11 + 3999476064*x^12 + 
      1106917984*x^13 + 201496312*x^14 + 18395608*x^15)*XIPi*PolyLog[2, -x])/
    (105*x^8*y^7) - (4*XIPi^2*(10048 - 23720*y + 109696*y^2 + 155680*y^3 + 
      132800*y^4 + 70274*y^5 + 138484*y^6 + 570306*y^7 + 1319472*y^8 + 
      1990296*y^9 + 2124884*y^10 + 1650398*y^11 + 954944*y^12 + 401758*y^13 + 
      116634*y^14 + 17753*y^15)*PolyLog[2, -x])/(x^8*y^7) + 
   (2*(-1 + x)*(29473244 + 38927600*x - 42797587*x^2 - 133615922*x^3 - 
      186850212*x^4 - 201823534*x^5 - 204896411*x^6 - 204899156*x^7 - 
      204896411*x^8 - 201823534*x^9 - 186850212*x^10 - 133615922*x^11 - 
      42797587*x^12 + 38927600*x^13 + 29473244*x^14)*YIPi*PolyLog[2, -x])/
    (105*x^8*y^7) - (16*(7804 + 43220*x + 107069*x^2 + 156025*x^3 + 
      135070*x^4 + 70630*x^5 + 18505*x^6 + 3597*x^7)*XIPi*YIPi*
     PolyLog[2, -x])/(x^8*y^7) - 
   (8*(-1 + x)*(43840 + 123096*x + 230165*x^2 + 386190*x^3 + 521260*x^4 + 
      591890*x^5 + 610395*x^6 + 613992*x^7 + 610395*x^8 + 591890*x^9 + 
      521260*x^10 + 386190*x^11 + 230165*x^12 + 123096*x^13 + 43840*x^14)*
     YIPi^2*PolyLog[2, -x])/(x^8*y^7) + 
   (24*(-1 + x)*(10153 + 81382*x + 500191*x^2 + 1919972*x^3 + 4956095*x^4 + 
      9282438*x^5 + 13280561*x^6 + 14916368*x^7 + 13280561*x^8 + 
      9282438*x^9 + 4956095*x^10 + 1919972*x^11 + 500191*x^12 + 81382*x^13 + 
      10153*x^14)*zeta2*PolyLog[2, -x])/(x^8*y^7) - 
   (2*(47868852 + 210950668*x + 1025192797*x^2 + 3908657729*x^3 + 
      10445617182*x^4 + 21005029062*x^5 + 32977590507*x^6 + 41171231103*x^7 + 
      41171233848*x^8 + 32980663384*x^9 + 21020002384*x^10 + 
      10498851472*x^11 + 3999476064*x^12 + 1106917984*x^13 + 201496312*x^14 + 
      18395608*x^15)*PolyLog[3, -x])/(105*x^8*y^7) + 
   (16*XIPi*(10048 + 48352*y + 109696*y^2 + 155680*y^3 + 132800*y^4 + 
      70274*y^5 + 138484*y^6 + 570306*y^7 + 1319472*y^8 + 1990296*y^9 + 
      2124884*y^10 + 1650398*y^11 + 954944*y^12 + 401758*y^13 + 116634*y^14 + 
      17753*y^15)*PolyLog[3, -x])/(x^8*y^7) - 
   (32*(-25822 - 61238*x - 107069*x^2 - 156025*x^3 - 135070*x^4 - 70630*x^5 - 
      18505*x^6 - 3597*x^7 + 24024*x^14*y)*YIPi*PolyLog[3, -x])/(x^8*y^7) + 
   (2*(-1 + x)*(29473244 + 38927600*x - 42797587*x^2 - 133615922*x^3 - 
      186850212*x^4 - 201823534*x^5 - 204896411*x^6 - 204899156*x^7 - 
      204896411*x^8 - 201823534*x^9 - 186850212*x^10 - 133615922*x^11 - 
      42797587*x^12 + 38927600*x^13 + 29473244*x^14)*PolyLog[3, -y])/
    (105*x^8*y^7) - (32*(-16220 + 19196*x + 107069*x^2 + 156025*x^3 + 
      135070*x^4 + 70630*x^5 + 18505*x^6 + 3597*x^7)*XIPi*PolyLog[3, -y])/
    (x^8*y^7) - (32*(-1 + x)*(1798 + 39012*x + 146081*x^2 + 302106*x^3 + 
      437176*x^4 + 507806*x^5 + 526311*x^6 + 529908*x^7 + 526311*x^8 + 
      507806*x^9 + 437176*x^10 + 302106*x^11 + 146081*x^12 + 39012*x^13 + 
      1798*x^14)*YIPi*PolyLog[3, -y])/(x^8*y^7) - 
   (24*(-1 + x)*(14279 - 131908*x - 486760*x^2 - 1362700*x^3 - 2562231*x^4 - 
      3754832*x^5 - 4205232*x^6 - 3754832*x^7 - 2562231*x^8 - 1362700*x^9 - 
      486760*x^10 - 131908*x^11 + 14279*x^12)*PolyLog[4, -x])/(x^8*y^5) + 
   (48*(-3800 - 39216*x - 107069*x^2 - 156025*x^3 - 135070*x^4 - 70630*x^5 - 
      18505*x^6 - 3597*x^7 + 16016*x^14*y)*PolyLog[4, -(x/y)])/(x^8*y^7) + 
   (48*(16016 + 16016*x + 3597*x^8 + 18505*x^9 + 70630*x^10 + 135070*x^11 + 
      156025*x^12 + 107069*x^13 + 39216*x^14 + 3800*x^15)*PolyLog[4, -y])/
    (x^8*y^7), (22*XIPi^3*(-7280 + 13*(15 + 13*x^2 + 28*x^8 + 28*x^10)*y^4 - 
      2*x*(109 + 192*x^7)*y^5 - 13*y^6))/(x^8*y^6) + 
   (XIPi^2*(-25248896 + 6048*(24679 + 10010*IPi)*y - 36263808*y^2 - 
      133033600*y^3 - 139628160*y^4 - 93637852*y^5 - 102464908*y^6 - 
      308252806*y^7 - 780021872*y^8 - 1344655256*y^9 - 1608443844*y^10 - 
      1363264966*y^11 - 814951040*y^12 - 329199734*y^13 - 77203282*y^14 + 
      4147563*y^15))/(210*x^8*y^7) - 
   (32*(-10725 - 9933*x - 252*x^2 + 140*x^3 - 140*x^4 + 156*x^5 - 196*x^6 + 
      372*x^7)*XIPi^2*YIPi)/(x^8*y^7) + 
   (4*XIPi*(-12078614 - 5679226*x - 34127254*x^2 - 46261390*x^3 - 
      15789830*x^4 + 8115982*x^5 + 7214669*x^6 + 2791913*x^7 - 
      15135120*IPi*x^14 - 15135120*IPi*x^15 - 15135120*IPi*y)*YIPi)/
    (105*x^8*y^7) + ((-135032 + 3840400*x - 47997021*x^2 - 168537038*x^3 - 
      255994755*x^4 - 258318996*x^5 - 171358567*x^6 - 63327942*x^7 - 
      20940242*x^8 - 63327942*x^9 - 171358567*x^10 - 258318996*x^11 - 
      255994755*x^12 - 168537038*x^13 - 47997021*x^14 + 3840400*x^15 - 
      135032*x^16 + 30270240*IPi*(-1 + x^14 + 2*x^15 + x^16 + x*(-1 + y)))*
     YIPi^2)/(105*x^8*y^8) + (8*(-60836 - 46012*x + 49799*x^2 + 56795*x^3 + 
      26730*x^4 - 6686*x^5 - 11797*x^6 - 3369*x^7 + 36036*x^14 + 36036*x^15)*
     XIPi*YIPi^2)/(x^8*y^7) - (176*(546 + 546*x^14 - 52*y^4 - 27*x^2*y^4 - 
      52*x^10*y^4 + 56*x*y^5 + x^8*y^4*(-27 + 56*y))*YIPi^3)/(x^8*y^6) - 
   (XIPi*(937721093 + 32429260697*x + 45221545434*x^2 - 91158288702*x^3 - 
      754725861826*x^4 - 2332347988590*x^5 - 4530841264446*x^6 - 
      6165169696958*x^7 - 6068486510379*x^8 - 4306828867647*x^9 - 
      2113372706954*x^10 - 625290608914*x^11 - 43726262178*x^12 + 
      45350447478*x^13 + 18225467999*x^14 + 2409995035*x^15 + 
      88200*(-67681 - 51829*x + 574555*x^2 + 3505023*x^3 + 12271189*x^4 + 
        29544361*x^5 + 52709737*x^6 + 72112773*x^7 + 77002578*x^8 + 
        64578394*x^9 + 42445254*x^10 + 21591758*x^11 + 8273166*x^12 + 
        2269190*x^13 + 619026*x^14 + 251722*x^15)*zeta2))/(11025*x^8*y^7) + 
   (YIPi*(-743090880 - 5944727040*y + 12544*y^5*(-1764230099 + 
        3194085600*zeta2) + 4*y^16*(3707269799 + 28180252800*zeta2) - 
      4*y^2*(71585443717 + 33218236800*zeta2) + 
      28*y^3*(-67869989317 + 55776268800*zeta2) + 
      240*y^13*(2602394647 + 165613116480*zeta2) + 
      8*y^15*(18174177121 + 194367398400*zeta2) + 
      42*y^4*(-184780529337 + 239560204800*zeta2) + 
      112*y^11*(-135080479669 + 1941862708800*zeta2) + 
      56*y^12*(-49533290741 + 1944682084800*zeta2) + 
      3*y^14*(183687797897 + 3334335849600*zeta2) + 
      84*y^10*(-458256448857 + 3884404238400*zeta2) + 
      16*y^6*(-2837137123291 + 6861544930800*zeta2) + 
      32*y^9*(-2014227623599 + 11668672663200*zeta2) + 
      7*y^8*(-11054893874021 + 46774252828800*zeta2) + 
      y^7*(-68691524444878 + 218867701651200*zeta2)))/(44100*x^8*y^8) - 
   (723994712370600*x^15 + 75508931655476*x^16 + 
     600*x*(1206657853951 + 475646081904*y^2*zeta2 + 35040660480*y^2*zeta3) + 
     30*x^13*(471941228472377 + 9512921638080*y^2*zeta2 + 
       700813209600*y^2*zeta3) + 3*x^14*(1291224044244039 + 
       5252495455200*y^2*zeta2 + 21358681344000*IPi*y^2*zeta2 + 
       10017487872000*y^2*zeta3) + 4*(18877232913869 + 
       3939371591400*y^2*zeta2 - 32038022016000*IPi*y^2*zeta2 + 
       12852786240000*y^2*zeta3) + 30*x^3*(471941228472377 + 
       222641260047360*y^2*zeta2 + 41390496000000*y^2*zeta3) + 
     3*x^2*(1291224044244039 + 630503435234400*y^2*zeta2 + 
       92301003648000*y^2*zeta3) + 3*x^12*(12777084630263061 + 
       630503435234400*y^2*zeta2 + 92301003648000*y^2*zeta3) + 
     15*x^10*(8969735466134907 + 1161298547381280*y^2*zeta2 + 
       233426908108800*y^2*zeta3) + 4*x^11*(20121105380301901 + 
       1669809450355200*y^2*zeta2 + 310428720000000*y^2*zeta3) + 
     15*x^6*(8969735466134907 + 3299975454951840*y^2*zeta2 + 
       688810637491200*y^2*zeta3) + 3*x^4*(12777084630263061 + 
       5806492736906400*y^2*zeta2 + 1167134540544000*y^2*zeta3) + 
     2*x^9*(90984807778027393 + 16790489574264000*y^2*zeta2 + 
       3477842452224000*y^2*zeta3) + 2*x^8*(100509515039547919 + 
       24749815912138800*y^2*zeta2 + 5166079781184000*y^2*zeta3) + 
     2*x^7*(90984807778027393 + 28083750941836800*y^2*zeta2 + 
       5873341017600000*y^2*zeta3) + x^5*(80484421521207604 + 
       33580979148528000*y^2*zeta2 + 6955684904448000*y^2*zeta3))/
    (37044000*x^8*y^8) - (576576*XIPi*PolyLog[2, -x])/(x^8*y^6) + 
   (576576*(-1 + x)*(1 - x + x^2 - x^3 + x^4 - x^5 + x^6)*
     (x^2 + x^3 + x^4 + x^5 + x^6 - y)*YIPi*PolyLog[2, -x])/(x^8*y^5) + 
   (576576*PolyLog[3, -x])/(x^8*y^6) + 
   (576576*(-1 + x)*(1 - x + x^2 - x^3 + x^4 - x^5 + x^6)*
     (x^2 + x^3 + x^4 + x^5 + x^6 - y)*PolyLog[3, -y])/(x^8*y^5), 
  ((135830727 + 499309787*x + 2872843813*x^2 + 11649362721*x^3 + 
      33420027593*x^4 + 71710209461*x^5 + 118005197893*x^6 + 
      151209103585*x^7 + 151977308277*x^8 + 119771660841*x^9 + 
      73428732919*x^10 + 34411858475*x^11 + 11940078915*x^12 + 
      2895247791*x^13 + 437806993*x^14 + 30953405*x^15)*XIPi)/(105*x^8*y^7) - 
   (2*(142857 + 285549*x + 1161435*x^2 + 5086079*x^3 + 15305567*x^4 + 
      33750459*x^5 + 56611765*x^6 + 73732113*x^7 + 75359577*x^8 + 
      60543261*x^9 + 37977651*x^10 + 18285495*x^11 + 6541335*x^12 + 
      1636243*x^13 + 253149*x^14 + 17753*x^15)*XIPi^2)/(x^8*y^7) - 
   ((24022196 + 39356080*x + 31615939*x^2 - 7759750*x^3 - 131892315*x^4 - 
      242971300*x^5 - 202019869*x^6 - 83341106*x^7 - 32107894*x^8 - 
      83341106*x^9 - 202019869*x^10 - 242971300*x^11 - 131892315*x^12 - 
      7759750*x^13 + 31615939*x^14 + 39356080*x^15 + 24022196*x^16)*YIPi)/
    (105*x^8*y^8) + (8*(-18100 - 29756*x - 50807*x^2 - 56235*x^3 - 
      27290*x^4 + 7310*x^5 + 11013*x^6 + 4857*x^7)*XIPi*YIPi)/(x^8*y^7) + 
   (4*(7804 - 2600*x - 5879*x^2 - 35996*x^3 - 46174*x^4 - 37204*x^5 - 
      5679*x^6 - 3168*x^7 - 5679*x^8 - 37204*x^9 - 46174*x^10 - 35996*x^11 - 
      5879*x^12 - 2600*x^13 + 7804*x^14)*YIPi^2)/(x^8*y^6) + 
   (743090880 + 5944727040*y + 4*y^16*(-7054985927 + 84583800*zeta2) - 
     140*y^2*(-5156980037 + 326390400*zeta2) - 
     980*y^3*(-5050824197 + 326390400*zeta2) + 
     392*y^15*(-366422117 + 415992600*zeta2) + 
     112*y^5*(557058663401 + 1771358400*zeta2) - 
     14*y^4*(-1505566493933 + 47140732800*zeta2) + 
     80*y^13*(80895266777 + 60254923680*zeta2) + 
     224*y^11*(363623847763 + 113696622900*zeta2) + 
     288*y^9*(809778774583 + 132343864800*zeta2) + 
     7*y^14*(73896095411 + 167800550400*zeta2) + 
     56*y^12*(518495801003 + 234585300600*zeta2) + 
     50*y^7*(4245196107347 + 314954720640*zeta2) + 
     12*y^6*(11115189376723 + 419828707200*zeta2) + 
     56*y^10*(2866187571173 + 646634444400*zeta2) + 
     3*y^8*(85119891905981 + 9779205340800*zeta2))/(88200*x^8*y^8), 
  (190806328 + 1143256992*x + 6736824323*x^2 + 29349773490*x^3 + 
     91289435389*x^4 + 212727857148*x^5 + 382713781245*x^6 + 
     540879929490*x^7 + 606340715830*x^8 + 540879929490*x^9 + 
     382713781245*x^10 + 212727857148*x^11 + 91289435389*x^12 + 
     29349773490*x^13 + 6736824323*x^14 + 1143256992*x^15 + 190806328*x^16)/
    (315*x^8*y^8) - (8*XIPi*(-19552 + 22796*y - 111040*y^2 - 152560*y^3 - 
      136160*y^4 - 79805*y^5 - 34186*y^6 - 6345*y^7 + 2880*y^9 + 12488*y^10 + 
      41276*y^11 + 65888*y^12 + 71836*y^13 + 41988*y^14 + 26762*y^15))/
    (3*x^8*y^7) - (64*(3238 + 1132*x + 4159*x^2 - 2364*x^3 - 4496*x^4 - 
      6840*x^5 + 103*x^6 - 1816*x^7 + 103*x^8 - 6840*x^9 - 4496*x^10 - 
      2364*x^11 + 4159*x^12 + 1132*x^13 + 3238*x^14)*YIPi)/(3*x^8*y^6), 
  (2*(53360 + 213240*x + 1268013*x^2 + 4662164*x^3 + 12232202*x^4 + 
     23680156*x^5 + 34909221*x^6 + 39637600*x^7 + 34909221*x^8 + 
     23680156*x^9 + 12232202*x^10 + 4662164*x^11 + 1268013*x^12 + 
     213240*x^13 + 53360*x^14))/(x^8*y^6)}}


==> anc/Amp2L_HE_Mpppp.wl <==
(*Fermion contribution to the two-loop all-plus (++++) amplitude in HE expansion*)
(*x=t/s, y=u/s, XIPi=Log[-x]+I*Pi, YIPi=Log[-y]+I*Pi*)
(*A global prefactor 4*Ncf*Qf**4*alpha**2*aS/Pi*CFf has been taken out*)
(*The following are coefficeints M_{++++}^{(1,0,f,p,q)}(x,y)*)
{{3/2, 0, 0, 0, 0}, {(-2*XIPi^2*(3*y + 2*(1 - x*y)))/(x*y) - 4*XIPi*YIPi - 
   (12*(1 - x*y)*zeta2)/(x*y), (4*XIPi)/x, (1 - x*y)/(x*y), 0, 0}, 
 {XIPi^4/x^2 - (8*XIPi^3)/y + (24*IPi*XIPi^2*(-1 + y))/(x*y) + 
   (XIPi^2*(8 - 24*y)*YIPi)/(x*y) - (2*XIPi^2*YIPi^2)/(x*y) + 
   (4*XIPi*YIPi*(6 + 6*zeta2))/(3*x*y) + 
   (XIPi*(24 + 24*x - 8*x^2*(6 + 96*zeta2 - 3*zeta3)))/(3*x^2*y) + 
   (-216*IPi*zeta2 + 24*zeta3)/(x*y) + (48*XIPi*(1 - y)*PolyLog[2, -x])/
    (x*y) - (48*(1 - y)*PolyLog[3, -x])/(x*y), 
  (-4*XIPi^3)/x^2 + (8*XIPi^2)/y + (4*(-1 + x*y)^2)/(x^2*y^2) + 
   (8*XIPi*YIPi)/(x*y) + (8*XIPi^2*YIPi)/(x*y) + 
   (8*XIPi*(6 + 6*zeta2))/(3*y), (2*XIPi^2*(2*x^2 + 3*y))/(x^2*y) - 
   (8*XIPi*YIPi)/(x*y), ((4 + 4*x - 8*x^2)*XIPi)/(x^2*y), 
  (-1 + x*y)^2/(2*x^2*y^2)}, 
 {(8*XIPi^3)/x^3 + (16*XIPi^2*(x^2 - 3*y))/(x*y^2) - 
   (16*(-1 + x)*XIPi^2*YIPi)/(x^2*y^2) - (4*XIPi^2*YIPi^2)/(x^2*y^2) + 
   (8*XIPi*YIPi*(15 + 6*zeta2))/(3*x^2*y^2) + 
   (4*XIPi*(10 - 5*y^2 + 10*y^4 + 24*x^2*(1 + y^2)*zeta2 + 4*zeta3 + 
      y*(6 + 4*zeta3) + y^3*(6 - 4*x*zeta3)))/(x^3*y^2) + 
   (20 - 60*x*y + 2*x^2*y^2*(-1260*zeta2 + 10*(-66 + y + y^2 + 18*zeta3) - 
       270*zeta4))/(5*x^3*y^3), (8*XIPi^2*(4 + 6*y + y^2 + 6*y^3 + 4*y^4))/
    (x^3*y^2) - (48*XIPi*YIPi)/(x^2*y^2) + (16*XIPi^2*YIPi)/(x^2*y^2) + 
   (16*XIPi*(x^2 - 3*y)*(9 + 6*zeta2))/(3*x*y^2) + 
   (6*(1 - 3*x*y + x^2*y^2*(24 + y + y^2 + 24*zeta2 + 8*zeta3)))/(x^3*y^3), 
  (8*XIPi^2*(x^2 - 3*y))/(x*y^2) - 
   (8*XIPi*(10 + 12*y + y^2 + 12*y^3 + 10*y^4))/(x^3*y^2) - 
   (16*XIPi*YIPi)/(x^2*y^2) + (8*(9 + 6*zeta2))/(x*y), 
  (-16*XIPi*(x^2 - 3*y))/(x*y^2) + (4*(1 - 3*x*y + x^2*y^2*(-18 + y + y^2)))/
    (x^3*y^3), -12/(x*y)}, 
 {(XIPi^4*(-2 - 4*y - 4*(-1 + x)*y^4))/(3*x^3*y^3) - 
   (4*XIPi^3*(-8 - 8*y + 9*y^3 + 8*x*y^5))/(3*x^4*y^3) - 
   (8*XIPi^3*(x - y)*YIPi)/(3*x^3*y^3) + 
   (8*XIPi^2*(13 + 4*IPi*(x - y) + 10*y + 3*y^2 + 4*y^5)*YIPi)/(x^3*y^3) + 
   (2*XIPi^2*(-7 + 2*x*y)*YIPi^2)/(x^3*y^3) + 
   (XIPi*YIPi*(132 - 72*x*y + 6*(28 - 8*x*y)*zeta2))/(3*x^3*y^3) - 
   (4*XIPi^2*(-18 - 18*y + 7*y^2 + 8*y^3 + 7*y^4 + 18*x*y^5 - 
      8*IPi*(x + y^5 + y^6) + 6*x*(5 + 10*y + 2*(-1 + x)*y^4)*zeta2))/
    (x^4*y^3) + (8*XIPi*(10 + 3*x*(10 + 18*IPi*y*zeta2 + 8*zeta3) + 
      x^6*(76 + 258*zeta2 + 24*zeta3) + 2*x^3*(337 + 480*zeta2 + 90*zeta3) + 
      x^5*(338 + 774*zeta2 + 108*zeta3) + 
      x^2*(362 + 480*zeta2 - 54*IPi*zeta2 + 138*zeta3) + 
      x^4*(670 + 1254*zeta2 + 198*zeta3)))/(3*x^4*y^3) + 
   (540 + x*y*(12960*IPi*zeta2 - 5*(432 - 2023*y - 4262*y^2 - 4370*y^3 - 
         1915*y^4 + 324*y^5 + 108*y^6 + 288*zeta3) + 4590*zeta4) + 
     6*x^3*y^2*(11490*zeta2 + 3600*IPi*zeta2 - 3090*zeta3 + 3420*y*zeta4) - 
     6*x^2*(11490*y^4*zeta2 + 3600*IPi*y^4*zeta2 - 3090*y^4*zeta3 + 
       6480*y^2*zeta4))/(45*x^4*y^4) + (64*XIPi*(-1 + y^5)*PolyLog[2, -x])/
    (x^3*y^3) + (16*XIPi^2*(x - y + 2*y^4 + y^5)*PolyLog[2, -x])/(x^3*y^3) - 
   (16*XIPi*(x - y)*YIPi*PolyLog[2, -x])/(x^3*y^3) + 
   (48*(x - y + 4*y^4 + 2*y^5)*zeta2*PolyLog[2, -x])/(x^3*y^3) - 
   (64*(-1 + y^5)*PolyLog[3, -x])/(x^3*y^3) - 
   (64*XIPi*(x - y + 2*y^4 + y^5)*PolyLog[3, -x])/(x^3*y^3) - 
   (64*XIPi*(x - y)*PolyLog[3, -y])/(x^3*y^3) - 
   (96*(-1 + x)*y*PolyLog[4, -x])/x^3 - (48*(x - y)*PolyLog[4, -(x/y)])/
    (x^3*y^3), (4*(-9 - 27*x + 49*x^2 + 143*x^3 + 186*x^4 + 110*x^5 + 26*x^6)*
     XIPi^2)/(x^4*y^3) + (16*(3 + x^2)*XIPi^2*YIPi)/(x^3*y^3) + 
   (8*XIPi*(-23 + 6*x*y)*YIPi)/(x^3*y^3) + 
   (8*XIPi*(-3*(7 + y - 19*y^2 - 20*y^3 - 19*y^4 + y^5 + 7*y^6) + 
      12*x^2*(5 - y + 2*y^2 - y^3 + 5*y^4)*zeta2))/(3*x^4*y^3) + 
   (4*(-1 + x*y)*(-10 + 30*x*y + 10*x^3*y^3 - 
      3*x^2*y^2*(206 + 246*zeta2 + 62*zeta3)))/(3*x^4*y^4), 
  (-4*(-9 - 27*x + 255*x^2 + 555*x^3 + 610*x^4 + 328*x^5 + 72*x^6)*XIPi)/
    (x^4*y^3) + (8*(15 + 30*x + 33*x^2 + 18*x^3 + 4*x^4)*XIPi^2)/(x^2*y^3) + 
   (8*XIPi*(-7 + 2*x*y)*YIPi)/(x^3*y^3) + 
   (2*(-1 + x*y)*(-18 + 54*x*y + 18*x^3*y^3 - 31*x^2*y^2*(-9 + 12*zeta2)))/
    (3*x^4*y^4), (-16*(46 + 92*x + 97*x^2 + 51*x^3 + 11*x^4)*XIPi)/
    (3*x^2*y^3) - (2*(x^2 - y)*(-9 + 27*x*y + 587*x^2*y^2 + 9*x^3*y^3))/
    (3*x^4*y^4), (62*(-1 + x*y))/(x^2*y^2)}, 
 {(4*XIPi^4*(9 + 34*x + 48*x^2 + 26*x^3 + 22*x^4*y + 20*x^5*y + 6*x^6*y))/
    (3*x^4*y^4) - (16*XIPi^3*(-38 - 62*y - 48*y^2 - 24*y^3 - 15*y^4 + 
      24*x*y^5 + 24*x*y^6 + 38*x*y^7))/(9*x^5*y^4) + 
   (16*XIPi^3*(x - y)*(-3 + 2*x*y)*YIPi)/(3*x^4*y^4) + 
   (16*XIPi^2*(73 + 84*y + 57*y^2 + 16*y^3 + 24*y^5 + 24*y^6 + 38*y^7 - 
      12*IPi*(3 + 8*y + 6*y^2 + 4*y^3))*YIPi)/(3*x^4*y^4) + 
   (4*XIPi^2*(-13 + 8*x*y)*YIPi^2)/(x^4*y^4) - 
   (8*XIPi*YIPi*(-44 + 174*x*y + 18*(-13 + 8*x*y)*zeta2))/(9*x^4*y^4) - 
   (8*XIPi^2*(-312 - 318*y + 159*y^2 + 197*y^3 + 145*y^4 + 197*y^5 + 
      159*y^6 - 318*y^7 - 312*y^8 - 12*IPi*x*(-1 + y)*
       (-19 + x*y*(31 + 12*y + 31*y^2 + 12*y^3 + 19*y^4)) + 
      54*x*(15 + 40*y + 30*y^2 + 20*y^3 + 4*(-1 + x)*y^4 + 4*(-1 + x)*y^5 + 
        6*(-1 + x)*y^6)*zeta2))/(9*x^5*y^4) + 
   (2*XIPi*(459 + 108*x*(17 - 36*IPi*zeta2 + 16*zeta3) + 
      2*x^8*(1445 + 8088*zeta2 + 576*zeta3) + 
      4*x^2*(4975 + 7896*zeta2 - 2592*IPi*zeta2 + 2412*zeta3) + 
      6*x^6*(7261 + 26400*zeta2 + 3048*zeta3) + 
      6*x^3*(8879 + 15792*zeta2 - 1296*IPi*zeta2 + 3096*zeta3) + 
      2*x^7*(8339 + 32712*zeta2 + 3456*zeta3) + 
      x^5*(70922 + 217536*zeta2 + 27792*zeta3) + 
      x^4*(78785 + 187728*zeta2 - 5184*IPi*zeta2 + 28800*zeta3)))/
    (9*x^5*y^4) + (14445 - 2179440*x^6*y^2*zeta2 + 
     4*x^4*y^2*(55205*y^2 + 1089720*y*zeta2 - 541890*zeta4) + 
     135*x^5*y^3*(-107*y^2 + 10464*IPi*zeta2 - 6456*zeta3 + 5040*zeta4) + 
     27*x*y*(27360*IPi*zeta2 - 5*(535 + 608*zeta3) + 9180*zeta4) - 
     40*x^3*y^3*(11041 + 35316*IPi*(-1 + y)*zeta2 - 21789*(-1 + y)*zeta3 + 
       17010*y*zeta4) + x^2*y^2*(293045 - 1879200*IPi*zeta2 - 
       2179440*y^2*zeta2 + 923400*zeta3 + 2167560*y*zeta4))/(405*x^5*y^5) + 
   (32*(-3 - 9*x - 9*x^2 - 3*x^3 + 7*x^4 + 7*x^5 + 3*x^6)*XIPi^2*(-1 + y)*
     PolyLog[2, -x])/(x^4*y^4) + 
   (64*XIPi*(-19 - 12*y - 12*y^2 + 12*y^5 + 12*y^6 + 19*y^7)*PolyLog[2, -x])/
    (3*x^4*y^4) + (32*XIPi*(x - y)*(-3 + 2*x*y)*YIPi*PolyLog[2, -x])/
    (x^4*y^4) + (96*(9 + 34*x + 48*x^2 + 26*x^3 + 22*x^4*y + 20*x^5*y + 
      6*x^6*y)*zeta2*PolyLog[2, -x])/(x^4*y^4) + 
   (128*XIPi*(1 - y)*(-3 - 3*x^3 + 7*x^4 + 7*x^5 + 3*x^6 + 9*x*y)*
     PolyLog[3, -x])/(x^4*y^4) - 
   (64*(-19 - 12*y - 12*y^2 + 12*y^5 + 12*y^6 + 19*y^7)*PolyLog[3, -x])/
    (3*x^4*y^4) + (128*XIPi*(x - y)*(-3 + 2*x*y)*PolyLog[3, -y])/(x^4*y^4) - 
   (192*(-1 + x)*(3 + 4*x + 3*x^2)*PolyLog[4, -x])/x^4 + 
   (96*(x - y)*(-3 + 2*x*y)*PolyLog[4, -(x/y)])/(x^4*y^4), 
  (16*(-15 - 60*x + 156*x^2 + 678*x^3 + 1382*x^4 + 1564*x^5 + 1086*x^6 + 
      427*x^7 + 73*x^8)*XIPi^2)/(3*x^5*y^4) + 
   (32*(5 + x^2 - 2*x^3)*XIPi^2*YIPi)/(x^4*y^4) + 
   (16*XIPi*(-47 + 30*x*y)*YIPi)/(x^4*y^4) + 
   (16*XIPi*(-268 - 100*y + 507*y^2 + 371*y^3 + 145*y^4 + 371*y^5 + 507*y^6 - 
      100*y^7 - 268*y^8 + 36*x^2*(11 + 5*y + 8*y^2 - 2*y^3 + 8*y^4 + 5*y^5 + 
        11*y^6)*zeta2))/(9*x^5*y^4) - 
   ((x^2 - y)^2*(-459 + 1377*x*y + 459*x^3*y^3 - 
      2*x^2*y^2*(14677 + 24600*zeta2 + 5400*zeta3)))/(9*x^5*y^5), 
  (-16*(-15 - 60*x + 963*x^2 + 3099*x^3 + 5417*x^4 + 5599*x^5 + 3597*x^6 + 
      1324*x^7 + 214*x^8)*XIPi)/(3*x^5*y^4) + 
   (16*XIPi^2*(8 + 7*y^2 - 5*y^3 + 7*y^4 + 8*y^6))/(x^3*y^4) + 
   (16*XIPi*(-13 + 8*x*y)*YIPi)/(x^4*y^4) - 
   (4*(x^2 - y)^2*(-81 + 243*x*y + 81*x^3*y^3 - 
      5*x^2*y^2*(-821 + 540*zeta2)))/(9*x^5*y^5), 
  (-32*(110 + 330*x + 559*x^2 + 568*x^3 + 360*x^4 + 131*x^5 + 21*x^6)*XIPi)/
    (3*x^3*y^4) - (8*(x^2 - y)^2*(-15 + 45*x*y + 2233*x^2*y^2 + 15*x^3*y^3))/
    (9*x^5*y^5), (-300*(-1 + x*y)^2)/(x^3*y^3)}, 
 {(-2*XIPi^4*(29 + 96*y + 114*y^2 + 76*y^3 + 76*(-1 + x)*y^6 + 
      76*(-1 + x)*y^7 + 58*(-1 + x)*y^8))/(3*x^5*y^5) + 
   (XIPi^3*(3088 + 6736*y + 7296*y^2 + 3648*y^3 - 630*y^5 - 3648*x*y^7 - 
      3648*x*y^8 - 3088*x*y^9))/(9*x^6*y^5) + 
   (8*XIPi^3*(x - y)*(-29 + 38*x*y)*YIPi)/(3*x^5*y^5) + 
   (4*XIPi^2*(1133 + 1788*y + 1914*y^2 + 1076*y^3 + 237*y^4 + 912*y^7 + 
      912*y^8 + 772*y^9 + 24*IPi*(-29*y - 38*x^2*y + x*(29 + 38*y^2)))*YIPi)/
    (3*x^5*y^5) - (6*XIPi^2*(33 - 32*x*y + 10*x^2*y^2)*YIPi^2)/(x^5*y^5) + 
   (XIPi*YIPi*(-1219 - 6132*x*y + 3366*x^2*y^2 + 
      216*(33 - 32*x*y + 10*x^2*y^2)*zeta2))/(9*x^5*y^5) + 
   (XIPi^2*(9696 + 11040*y - 4860*y^2 - 11492*y^3 - 7061*y^4 - 1620*y^5 - 
      7061*y^6 - 11492*y^7 - 4860*y^8 + 11040*y^9 + 9696*y^10 - 
      48*IPi*(193 + 421*y + 456*y^2 + 228*y^3 + 228*x*y^7 + 228*x*y^8 + 
        193*x*y^9) - 216*x*(145 + 480*y + 570*y^2 + 380*y^3 + 
        76*(-1 + x)*y^6 + 76*(-1 + x)*y^7 + 58*(-1 + x)*y^8)*zeta2))/
    (9*x^6*y^5) + (XIPi*(15552 + 360*x*(216 + 522*IPi*y*zeta2 + 232*zeta3) + 
      x^10*(95641 + 763800*zeta2 + 46080*zeta3) + 
      4*x^3*(839389 + 1622880*zeta2 + 61560*IPi*y*zeta2 + 308880*zeta3) + 
      x^9*(666949 + 3893400*zeta2 + 345600*zeta3) + 
      8*x^5*(903371 + 3336480*zeta2 + 412560*zeta3) + 
      x^2*(956029 + 1622880*zeta2 - 6480*IPi*(29 + 38*y^2)*zeta2 + 
        503280*zeta3) + 2*x^8*(1063303 + 6054840*zeta2 + 596160*zeta3) + 
      x^4*(6217274 + 16470720*zeta2 + 2377440*zeta3) + 
      x^7*(4255774 + 23166000*zeta2 + 2491200*zeta3) + 
      x^6*(6269546 + 30039480*zeta2 + 3466800*zeta3)))/(45*x^6*y^5) + 
   (1274400 + 1274400*x^6*y^6 + 720*x*y*(138960*IPi*y^2*zeta2 - 
       20*(531 + 772*zeta3) + 44370*zeta4) - 
     160*x^4*y^3*(3730050*y*zeta2 + 22680*IPi*(117 + 61*y^3)*zeta2 - 
       40*y*(58544 + 55161*zeta3) + 2805840*y*zeta4) + 
     x^5*y^4*(221356800*IPi*zeta2 + 215485200*y*zeta2 - 
       y*(55194013 + 115236000*zeta3) + 59875200*y*zeta4) + 
     3*x^3*y^2*(215485200*y*zeta2 + 3628800*IPi*(22 + 39*y^3)*zeta2 - 
       y*(56043613 + 115236000*zeta3) + 218505600*y*zeta4) - 
     x^2*y*(215485200*y*zeta2 + 518400*IPi*(193 + 462*y^3)*zeta2 - 
       y*(66663613 + 128368800*zeta3) + 317649600*y*zeta4))/(10800*x^6*y^6) - 
   (16*XIPi^2*(29 + 96*y + 114*y^2 + 76*y^3 + 38*(-1 + x)*y^6 + 
      38*(-1 + x)*y^7 + 29*(-1 + x)*y^8)*PolyLog[2, -x])/(x^5*y^5) + 
   (32*XIPi*(-193 - 228*y - 228*y^2 + 228*y^7 + 228*y^8 + 193*y^9)*
     PolyLog[2, -x])/(3*x^5*y^5) + (16*XIPi*(x - y)*(-29 + 38*x*y)*YIPi*
     PolyLog[2, -x])/(x^5*y^5) - 
   (48*(29 + 96*y + 114*y^2 + 76*y^3 + 76*(-1 + x)*y^6 + 76*(-1 + x)*y^7 + 
      58*(-1 + x)*y^8)*zeta2*PolyLog[2, -x])/(x^5*y^5) + 
   (64*XIPi*(29 + 96*y + 114*y^2 + 76*y^3 + 38*(-1 + x)*y^6 + 
      38*(-1 + x)*y^7 + 29*(-1 + x)*y^8)*PolyLog[3, -x])/(x^5*y^5) - 
   (32*(-193 - 228*y - 228*y^2 + 228*y^7 + 228*y^8 + 193*y^9)*PolyLog[3, -x])/
    (3*x^5*y^5) + (64*XIPi*(x - y)*(-29 + 38*x*y)*PolyLog[3, -y])/(x^5*y^5) - 
   (96*(-1 + x)*(29 + 20*x + 29*x^2)*y*PolyLog[4, -x])/x^5 + 
   (48*(x - y)*(-29 + 38*x*y)*PolyLog[4, -(x/y)])/(x^5*y^5), 
  (2*(-315 - 1575*x + 5370*x^2 + 30930*x^3 + 84449*x^4 + 138477*x^5 + 
      153210*x^6 + 114860*x^7 + 56796*x^8 + 16818*x^9 + 2266*x^10)*XIPi^2)/
    (3*x^6*y^5) + (16*(35 + 6*x^2 - 8*x^3 + 15*x^4)*XIPi^2*YIPi)/(x^5*y^5) - 
   (4*XIPi*(775 - 820*x*y + 158*x^2*y^2)*YIPi)/(x^5*y^5) + 
   (2*XIPi*(-10915 - 6127*y + 20490*y^2 + 27722*y^3 + 17159*y^4 + 8352*y^5 + 
      17159*y^6 + 27722*y^7 + 20490*y^8 - 6127*y^9 - 10915*y^10 + 
      432*x^2*(31 + 33*y + 45*y^2 + 3*y^3 + 2*y^4 + 3*y^5 + 45*y^6 + 33*y^7 + 
        31*y^8)*zeta2))/(9*x^6*y^5) + 
   (2592 - 15552*x*y + 160*x^4*y^4*(7998*zeta2 + 1647*zeta3) - 
     30*x^3*y^3*(42258*zeta2 + 8388*zeta3) - 
     10*x^5*y^5*(42258*zeta2 + 8388*zeta3) + 
     x^2*y^2*(235601 + 642003*y + 1102623*y^2 + 1133513*y^3 + 1100031*y^4 + 
       647187*y^5 + 227825*y^6 + 10368*y^7 + 2592*y^8 + 422580*zeta2 + 
       83880*zeta3))/(15*x^6*y^6), 
  (-2*(-315 - 1575*x + 37380*x^2 + 158970*x^3 + 374573*x^4 + 560709*x^5 + 
      576390*x^6 + 406880*x^7 + 190704*x^8 + 53748*x^9 + 6916*x^10)*XIPi)/
    (3*x^6*y^5) + (8*(315 + 1260*x + 2998*x^2 + 4584*x^3 + 4815*x^4 + 
      3460*x^5 + 1656*x^6 + 480*x^7 + 64*x^8)*XIPi^2)/(x^4*y^5) - 
   (24*XIPi*(33 - 32*x*y + 10*x^2*y^2)*YIPi)/(x^5*y^5) + 
   (642 - 3852*x*y + 642*x^6*y^6 + x^5*y^5*(63991 - 33552*zeta2) + 
     32*x^4*y^4*(-6731 + 3294*zeta2) - 3*x^3*y^3*(-63563 + 33552*zeta2) + 
     x^2*y^2*(-58213 + 33552*zeta2))/(6*x^6*y^6), 
  (-16*(1014 + 4056*x + 9388*x^2 + 13968*x^3 + 14229*x^4 + 9910*x^5 + 
      4578*x^6 + 1275*x^7 + 163*x^8)*XIPi)/(3*x^4*y^5) + 
   (105 - 630*x*y - 27649*x^2*y^2 + 85572*x^3*y^3 - 88096*x^4*y^4 + 
     28594*x^5*y^5 + 105*x^6*y^6)/(3*x^6*y^6), 
  (6*(-233 + 699*x*y - 732*x^2*y^2 + 233*x^3*y^3))/(x^4*y^4)}, 
 {(16*(567 + 3402*x + 42781*x^2 + 182720*x^3 + 484845*x^4 + 880482*x^5 + 
      1175559*x^6 + 1174992*x^7 + 878760*x^8 + 479700*x^9 + 180760*x^10 + 
      41976*x^11 + 4516*x^12)*XIPi^3)/(45*x^7*y^6) + 
   (4*XIPi^4*(195 + 1174*x + 3248*x^2 + 5354*x^3 + 5288*x^4 + 2268*x^5 + 
      2212*x^6*y + 2936*x^7*y + 2054*x^8*y + 788*x^9*y + 130*x^10*y))/
    (3*x^6*y^6) - (16*XIPi^3*(x - y)*(65 - 126*x*y + 28*x^2*y^2)*YIPi)/
    (3*x^6*y^6) + (8*XIPi^2*(11141 + 22600*y + 33050*y^2 + 27860*y^3 + 
      12265*y^4 + 2216*y^5 + 3360*y^7 + 6720*y^8 + 18760*y^9 + 15400*y^10 + 
      9032*y^11 + 120*IPi*(-65*y + 28*x^3*y^2 - 14*x^2*y*(9 + 2*y^2) + 
        x*(65 + 126*y^2)))*YIPi)/(15*x^6*y^6) + 
   (8*(191 - 317*x + 804*x^2)*XIPi^2*YIPi^2)/(x^6*y^3) + 
   (4*XIPi*YIPi*(41580 + 2741460*y^3 + 4042365*y^4 + 1535108*y^5 + 
      240*IPi*(2074*y - 9014*x^3*y^2 + x*(-2074 + 2223*y^2) + 
        x^2*y*(-2223 + 9014*y^2)) - 1800*y^3*(1312 + 1925*y + 804*y^2)*
       zeta2))/(225*x^6*y^6) - 
   (2*XIPi^2*(-475260 - 633240*y + 126960*y^2 + 784780*y^3 + 812385*y^4 + 
      404457*y^5 + 258074*y^6 + 404457*y^7 + 812385*y^8 + 784780*y^9 + 
      126960*y^10 - 633240*y^11 - 475260*y^12 - 480*IPi*x*(-1 + y)*
       (-1129 + x*y*(3054 + 2345*y + 3894*y^2 + 2765*y^3 + 3894*y^4 + 
          2765*y^5 + 3474*y^6 + 1925*y^7 + 1129*y^8)) + 
      5400*x*(325 + 1280*y + 2030*y^2 + 1820*y^3 + 700*y^4 + 280*y^5 + 
        56*(-1 + x)*y^6 + 112*(-1 + x)*y^7 + 308*(-1 + x)*y^8 + 
        252*(-1 + x)*y^9 + 130*(-1 + x)*y^10)*zeta2))/(225*x^7*y^6) + 
   (2*XIPi*(820039 + 120*x^2*(71593 + 275443*y + 928867*y^2 + 2027913*y^3 + 
        3276392*y^4 + 3780208*y^5 + 3276392*y^6 + 2027913*y^7 + 928867*y^8 + 
        275443*y^9 + 71593*y^10)*zeta2 - 32400*IPi*x*(-65*y + 28*x^3*y^2 - 
        14*x^2*y*(9 + 2*y^2) + x*(65 + 126*y^2))*zeta2 + 1396800*zeta3 + 
      60*y^6*(-18349 + 16800*zeta3) + 100*y^8*(29417 + 18252*zeta3) + 
      10*y^7*(89059 + 65880*zeta3) + 100*y^4*(29417 + 90828*zeta3) + 
      20*y^10*(293711 + 120960*zeta3) + 10*y^9*(490969 + 276480*zeta3) + 
      10*y^5*(89059 + 348120*zeta3) + y^12*(820039 + 460800*zeta3) + 
      20*y^2*(293711 + 597600*zeta3) + y^11*(3220409 + 1382400*zeta3) + 
      10*y^3*(490969 + 1385280*zeta3) + y*(3220409 + 6004800*zeta3)))/
    (225*x^7*y^6) + (12565138768*y^6 + 4041271157*y^12 + 80806500*y^13 + 
     10800*x^2*y^3*(-1826140 - 666195*y - 95617*y^2 + 3006217*y^3 + 
       6213173*y^4 + 8067607*y^5 + 4627923*y^6 + 1343017*y^7)*zeta2 - 
     5184000*IPi*x*(945 + 30770*y^3 + 44650*y^4 + 18028*y^5 + 420*y^7 + 
       840*y^8 + 2345*y^9 + 1925*y^10 + 1129*y^11)*zeta2 + 
     816480000*x*zeta3 + 1200*y^3*(18645053 + 8776800*x*zeta3) + 
     375*y^4*(160283131 + 41410080*x*zeta3) + 
     70*y^9*(1093200037 + 81324000*x*zeta3) + 
     30*y^8*(1712677621 + 121032000*x*zeta3) + 
     30*y^10*(2270891551 + 129240000*x*zeta3) + 
     10*y^7*(1791575101 + 181548000*x*zeta3) + 
     3*y^11*(9881019839 + 862308000*x*zeta3) + 
     y^5*(49843588993 + 5993568000*x*zeta3) + 4860000*x*y^3*
      (3936 + 5775*y + 2412*y^2 + 952*y^3 + 1870*y^4 + 5168*y^5 + 5624*y^6 + 
       3584*y^7 + 532*y^8)*zeta4)/(202500*x^7*y^6) + 
   (32*(-65 - 325*x - 751*x^2 - 1054*x^3 - 830*x^4 - 166*x^5 + 636*x^6 + 
      969*x^7 + 763*x^8 + 329*x^9 + 65*x^10)*XIPi^2*(-1 + y)*PolyLog[2, -x])/
    (x^6*y^6) + (128*XIPi*(-1 + y)*(1129 + 3054*y + 5399*y^2 + 6239*y^3 + 
      6659*y^4 + 6659*y^5 + 6659*y^6 + 6239*y^7 + 5399*y^8 + 3054*y^9 + 
      1129*y^10)*PolyLog[2, -x])/(15*x^6*y^6) - 
   (32*XIPi*(x - y)*(65 - 126*x*y + 28*x^2*y^2)*YIPi*PolyLog[2, -x])/
    (x^6*y^6) + (96*(195 + 1174*x + 3248*x^2 + 5354*x^3 + 5288*x^4 + 
      2268*x^5 + 2212*x^6*y + 2936*x^7*y + 2054*x^8*y + 788*x^9*y + 
      130*x^10*y)*zeta2*PolyLog[2, -x])/(x^6*y^6) - 
   (128*(-65 - 325*x - 751*x^2 - 1054*x^3 - 830*x^4 - 166*x^5 + 636*x^6 + 
      969*x^7 + 763*x^8 + 329*x^9 + 65*x^10)*XIPi*(-1 + y)*PolyLog[3, -x])/
    (x^6*y^6) - (128*(-1 + y)*(1129 + 3054*y + 5399*y^2 + 6239*y^3 + 
      6659*y^4 + 6659*y^5 + 6659*y^6 + 6239*y^7 + 5399*y^8 + 3054*y^9 + 
      1129*y^10)*PolyLog[3, -x])/(15*x^6*y^6) - 
   (128*XIPi*(x - y)*(65 - 126*x*y + 28*x^2*y^2)*PolyLog[3, -y])/(x^6*y^6) - 
   (192*(-1 + x)*(65 + 134*x + 166*x^2 + 134*x^3 + 65*x^4)*PolyLog[4, -x])/
    x^6 - (96*(x - y)*(65 - 126*x*y + 28*x^2*y^2)*PolyLog[4, -(x/y)])/
    (x^6*y^6), (8*(-1134 - 6804*x + 28770*x^2 + 206220*x^3 + 711210*x^4 + 
      1532676*x^5 + 2301433*x^6 + 2480901*x^7 + 1943715*x^8 + 1090855*x^9 + 
      419805*x^10 + 99951*x^11 + 11141*x^12)*XIPi^2)/(15*x^7*y^6) - 
   (32*(-63 - 10*x^2 + 12*x^3 - 15*x^4 + 28*x^5)*XIPi^2*YIPi)/(x^6*y^6) - 
   (8*XIPi*(23953 - 35900*x*y + 16810*x^2*y^2)*YIPi)/(15*x^6*y^6) + 
   (4*XIPi*(-626303 - 514743*y + 1075230*y^2 + 2281890*y^3 + 2039955*y^4 + 
      813647*y^5 + 258074*y^6 + 813647*y^7 + 2039955*y^8 + 2281890*y^9 + 
      1075230*y^10 - 514743*y^11 - 626303*y^12 + 
      3600*x^2*(193 + 319*y + 503*y^2 + 213*y^3 + 82*y^4 + 2*y^5 + 82*y^6 + 
        213*y^7 + 503*y^8 + 319*y^9 + 193*y^10)*zeta2))/(225*x^7*y^6) + 
   (2*(x - y^2)*(-64800 + 388800*x*y + 1350*x^3*y^3*
       (34698*zeta2 + 6356*zeta3) + 450*x^5*y^5*(34698*zeta2 + 6356*zeta3) - 
      100*x^4*y^4*(500394*zeta2 + 102060*zeta3) - 
      x^2*y^2*(7472094 + 20796282*y + 28676123*y^2 + 22648576*y^3 + 
        28611323*y^4 + 20925882*y^5 + 7277694*y^6 + 259200*y^7 + 64800*y^8 + 
        15614100*zeta2 + 2860200*zeta3)))/(225*x^7*y^7), 
  (-8*(-1134 - 6804*x + 220453*x^2 + 1164635*x^3 + 3455105*x^4 + 
      6757766*x^5 + 9432669*x^6 + 9612137*x^7 + 7185615*x^8 + 3868370*x^9 + 
      1430930*x^10 + 327534*x^11 + 35094*x^12)*XIPi)/(15*x^7*y^6) - 
   (16*XIPi^2*(-128 - 128*y - 288*y^2 - 64*y^3 - 91*y^4 + 63*y^5 - 91*y^6 - 
      64*y^7 - 288*y^8 + 128*x*y^9))/(x^5*y^6) - 
   (16*XIPi*(191 - 256*x*y + 170*x^2*y^2)*YIPi)/(x^6*y^6) + 
   ((x^2 - y)*(74250 - 445500*x*y + 74250*x^6*y^6 + 
      3*x^3*y^3*(12802693 - 5720400*zeta2) + 
      x^5*y^5*(12852193 - 5720400*zeta2) + 
      4*x^4*y^4*(-12129583 + 5103000*zeta2) + 
      x^2*y^2*(-12183943 + 5720400*zeta2)))/(225*x^7*y^7), 
  (-32*(2282 + 11410*x + 33658*x^2 + 66172*x^3 + 92379*x^4 + 93457*x^5 + 
      68931*x^6 + 36481*x^7 + 13267*x^8 + 2997*x^9 + 319*x^10)*XIPi)/
    (3*x^5*y^6) + (4*(x^2 - y)*(1134 - 6804*x*y - 497425*x^2*y^2 + 
      1520625*x^3*y^3 - 1706404*x^4*y^4 + 507631*x^5*y^5 + 1134*x^6*y^6))/
    (45*x^7*y^7), (28*(x^2 - y)*(-227 + 681*x*y - 810*x^2*y^2 + 227*x^3*y^3))/
   (x^5*y^5)}, 
 {(-4*XIPi^4*(281 + 1280*y + 2525*y^2 + 2920*y^3 + 1855*y^4 + 742*y^5 + 
      742*(-1 + x)*y^8 + 1484*(-1 + x)*y^9 + 2178*(-1 + x)*y^10 + 
      1436*(-1 + x)*y^11 + 562*(-1 + x)*y^12))/(3*x^7*y^7) - 
   (8*XIPi^3*(-40529 - 130399*y - 224260*y^2 - 223430*y^3 - 133560*y^4 - 
      44520*y^5 + 3465*y^7 + 44520*x*y^9 + 89040*x*y^10 + 134390*x*y^11 + 
      89870*x*y^12 + 40529*x*y^13))/(45*x^8*y^7) - 
   (16*XIPi^3*(x - y)*(281 - 718*x*y + 371*x^2*y^2)*YIPi)/(3*x^7*y^7) + 
   (8*XIPi^2*(44102 + 109910*y + 203575*y^2 + 228640*y^3 + 150890*y^4 + 
      54502*y^5 + 8345*y^6 + 44520*y^9 + 89040*y^10 + 134390*y^11 + 
      89870*y^12 + 40529*y^13 + 120*IPi*(-281*y + 371*x^3*y^2 - 
        x^2*y*(718 + 371*y^2) + x*(281 + 718*y^2)))*YIPi)/(15*x^7*y^7) + 
   (8*(743 - 949*x + 3213*x^2 + 105*x^3)*XIPi^2*YIPi^2)/(x^7*y^4) + 
   (4*XIPi*YIPi*(128700 + 11255920*y^3 + 16382355*y^4 + 6557476*y^5 + 
      289075*y^6 + 30*IPi*(68249*y - 274274*x^3*y^2 + 
        x*(-68249 + 46628*y^2) + x^2*(-46628*y + 274274*y^3)) + 
      1800*y^3*(-4800 - 7060*y - 2898*y^2 + 105*y^3)*zeta2))/(225*x^7*y^7) - 
   (2*XIPi^2*(-1874990 - 2961470*y - 437100*y^2 + 3412860*y^3 + 5718220*y^4 + 
      4599534*y^5 + 1832519*y^6 + 138495*y^7 + 1832519*y^8 + 4599534*y^9 + 
      5718220*y^10 + 3412860*y^11 - 437100*y^12 - 2961470*y^13 - 
      1874990*y^14 + 60*IPi*(40529 + 130399*y + 224260*y^2 + 223430*y^3 + 
        133560*y^4 + 44520*y^5 + 44520*x*y^9 + 89040*x*y^10 + 134390*x*y^11 + 
        89870*x*y^12 + 40529*x*y^13) + 5400*x*(1405 + 6400*y + 12625*y^2 + 
        14600*y^3 + 9275*y^4 + 3710*y^5 + 742*(-1 + x)*y^8 + 
        1484*(-1 + x)*y^9 + 2178*(-1 + x)*y^10 + 1436*(-1 + x)*y^11 + 
        562*(-1 + x)*y^12)*zeta2))/(225*x^8*y^7) + 
   (2*XIPi*(60372421 + 2520*x^2*(313271 + 1501040*y + 5951321*y^2 + 
        15930131*y^3 + 31752359*y^4 + 47097586*y^5 + 53822791*y^6 + 
        47097586*y^7 + 31752359*y^8 + 15930131*y^9 + 5951321*y^10 + 
        1501040*y^11 + 313271*y^12)*zeta2 - 680400*IPi*x*
       (-281*y + 371*x^3*y^2 - x^2*y*(718 + 371*y^2) + x*(281 + 718*y^2))*
       zeta2 + 123681600*zeta3 + 6048*y^9*(49028 + 32325*zeta3) + 
      6048*y^5*(49028 + 162175*zeta3) + 1190*y^11*(640621 + 345600*zeta3) + 
      280*y^10*(2217653 + 1290600*zeta3) + 8*y^7*(14877221 + 1984500*zeta3) + 
      280*y^4*(2217653 + 6447600*zeta3) + 
      42*y^12*(15647999 + 6912000*zeta3) + 7*y^8*(11608799 + 8542800*zeta3) + 
      70*y^3*(10890557 + 29397600*zeta3) + 
      42*y^2*(15647999 + 34308000*zeta3) + y^14*(60372421 + 38707200*zeta3) + 
      7*y^6*(11608799 + 40597200*zeta3) + 
      y^13*(296853169 + 135475200*zeta3) + y*(296853169 + 607521600*zeta3)))/
    (4725*x^8*y^7) + (646162412681*y^14 + 13558104000*y^15 + 
     176400*x^2*y^3*(-61554640 - 191045495*y - 235580677*y^2 - 82529758*y^3 + 
       30092088*y^4 + 104486502*y^5 + 157189563*y^6 + 141864917*y^7 + 
       65044588*y^8 + 14767442*y^9)*zeta2 - 31752000*IPi*x*
      (27720 + 914800*y^3 + 1326850*y^4 + 548548*y^5 + 44520*y^9 + 
       89040*y^10 + 134390*y^11 + 89870*y^12 + 40529*y^13)*zeta2 + 
     146694240000*x*zeta3 + 196000*y^4*(-24221473 + 14521410*x*zeta3) + 
     98000*y^3*(18198289 + 19764000*x*zeta3) + 
     675*y^7*(-36042465149 + 130849600*x*zeta3) + 
     1800*y^8*(-2027585173 + 147205800*x*zeta3) + 
     315*y^12*(45578438971 + 3229296000*x*zeta3) + 
     98*y^5*(-296653020347 + 11781828000*x*zeta3) + 
     105*y^10*(146500813483 + 15849792000*x*zeta3) + 
     35*y^9*(210381412063 + 30083508000*x*zeta3) + 
     y^6*(-41796410264131 + 44161740000*x*zeta3) + 
     35*y^11*(539414709787 + 51576588000*x*zeta3) + 
     7*y^13*(797200758223 + 74459196000*x*zeta3) + 
     238140000*x*y^3*(14400 + 21180*y + 8694*y^2 - 315*y^3 - 630*y^4 + 
       10724*y^5 + 25700*y^6 + 41120*y^7 + 35140*y^8 + 17920*y^9 + 2548*y^10)*
      zeta4)/(9922500*x^8*y^7) + 
   (32*(-281 - 1686*x - 4961*x^2 - 9350*x^3 - 11675*x^4 - 9146*x^5 - 
      1492*x^6 + 6811*x^7 + 11207*x^8 + 9819*x^9 + 5461*x^10 + 1811*x^11 + 
      281*x^12)*XIPi^2*(-1 + y)*PolyLog[2, -x])/(x^7*y^7) + 
   (16*XIPi*(-40529 - 89870*y - 134390*y^2 - 89040*y^3 - 44520*y^4 + 
      44520*y^9 + 89040*y^10 + 134390*y^11 + 89870*y^12 + 40529*y^13)*
     PolyLog[2, -x])/(15*x^7*y^7) - 
   (32*XIPi*(x - y)*(281 - 718*x*y + 371*x^2*y^2)*YIPi*PolyLog[2, -x])/
    (x^7*y^7) - (96*(281 + 1280*y + 2525*y^2 + 2920*y^3 + 1855*y^4 + 
      742*y^5 + 742*(-1 + x)*y^8 + 1484*(-1 + x)*y^9 + 2178*(-1 + x)*y^10 + 
      1436*(-1 + x)*y^11 + 562*(-1 + x)*y^12)*zeta2*PolyLog[2, -x])/
    (x^7*y^7) - (128*(-281 - 1686*x - 4961*x^2 - 9350*x^3 - 11675*x^4 - 
      9146*x^5 - 1492*x^6 + 6811*x^7 + 11207*x^8 + 9819*x^9 + 5461*x^10 + 
      1811*x^11 + 281*x^12)*XIPi*(-1 + y)*PolyLog[3, -x])/(x^7*y^7) - 
   (16*(-40529 - 89870*y - 134390*y^2 - 89040*y^3 - 44520*y^4 + 44520*y^9 + 
      89040*y^10 + 134390*y^11 + 89870*y^12 + 40529*y^13)*PolyLog[3, -x])/
    (15*x^7*y^7) - (128*XIPi*(x - y)*(281 - 718*x*y + 371*x^2*y^2)*
     PolyLog[3, -y])/(x^7*y^7) - 
   (192*(-1 + x)*(281 + 406*x + 621*x^2 + 406*x^3 + 281*x^4)*y*
     PolyLog[4, -x])/x^7 - (96*(x - y)*(281 - 718*x*y + 371*x^2*y^2)*
     PolyLog[4, -(x/y)])/(x^7*y^7), 
  (8*(-3465 - 24255*x + 122535*x^2 + 1050525*x^3 + 4382695*x^4 + 
      11705585*x^5 + 22260374*x^6 + 31354751*x^7 + 33377631*x^8 + 
      26958407*x^9 + 16413845*x^10 + 7369797*x^11 + 2324611*x^12 + 
      463416*x^13 + 44102*x^14)*XIPi^2)/(15*x^8*y^7) + 
   (32*(231 + 35*x^2 - 40*x^3 + 45*x^4 - 56*x^5 + 105*x^6)*XIPi^2*YIPi)/
    (x^7*y^7) + (8*XIPi*(-98491 + 192220*x*y - 148895*x^2*y^2 + 
      16690*x^3*y^3)*YIPi)/(15*x^7*y^7) + 
   (4*XIPi*(-2759556 - 3137306*y + 3559365*y^2 + 12436755*y^3 + 
      15767835*y^4 + 10647439*y^5 + 4145119*y^6 + 1294795*y^7 + 4145119*y^8 + 
      10647439*y^9 + 15767835*y^10 + 12436755*y^11 + 3559365*y^12 - 
      3137306*y^13 - 2759556*y^14 + 3600*x^2*(793 + 1767*y + 3318*y^2 + 
        2482*y^3 + 1273*y^4 + 155*y^5 - 50*y^6 + 155*y^7 + 1273*y^8 + 
        2482*y^9 + 3318*y^10 + 1767*y^11 + 793*y^12)*zeta2))/(225*x^8*y^7) - 
   ((x - y^2)^2*(-9140850 + 54845100*x*y + 226800*x^3*y^3*
       (41436*zeta2 + 7099*zeta3) + 75600*x^5*y^5*(41436*zeta2 + 
        7099*zeta3) - 6300*x^4*y^4*(1773174*zeta2 + 362400*zeta3) - 
      x^2*y^2*(1364037359 + 3863590827*y + 3922939259*y^2 + 1400466573*y^3 + 
        3913798409*y^4 + 3881872527*y^5 + 1336614809*y^6 + 36563400*y^7 + 
        9140850*y^8 + 3132561600*zeta2 + 536684400*zeta3)))/(4725*x^8*y^8), 
  (-8*(-3465 - 24255*x + 1018478*x^2 + 6426183*x^3 + 22987906*x^4 + 
      55454775*x^5 + 97692311*x^6 + 129719597*x^7 + 131759167*x^8 + 
      102440414*x^9 + 60362000*x^10 + 26289488*x^11 + 8041384*x^12 + 
      1551579*x^13 + 142593*x^14)*XIPi)/(15*x^8*y^7) + 
   (16*(3003 + 18018*x + 66531*x^2 + 167490*x^3 + 305389*x^4 + 414814*x^5 + 
      427049*x^6 + 334558*x^7 + 198380*x^8 + 87232*x^9 + 27136*x^10 + 
      5376*x^11 + 512*x^12)*XIPi^2)/(x^6*y^7) + 
   (16*XIPi*(-743 + 1280*x*y - 1315*x^2*y^2 + 210*x^3*y^3)*YIPi)/(x^7*y^7) + 
   ((x^2 - y)^2*(236955 - 1421730*x*y + 236955*x^6*y^6 + 
      x^5*y^5*(64405943 - 25556400*zeta2) + 
      4*x^2*y^2*(-15568337 + 6389100*zeta2) - 
      9*x^3*y^3*(-21415991 + 8518800*zeta2) + 
      5*x^4*y^4*(-56179961 + 21744000*zeta2)))/(225*x^8*y^8), 
  (-32*(10102 + 60612*x + 217414*x^2 + 531460*x^3 + 944650*x^4 + 
      1256572*x^5 + 1269017*x^6 + 974449*x^7 + 564295*x^8 + 240955*x^9 + 
      72325*x^10 + 13755*x^11 + 1255*x^12)*XIPi)/(3*x^6*y^7) + 
   (4*(x^2 - y)^2*(3465 - 20790*x*y - 2316437*x^2*y^2 + 7035936*x^3*y^3 - 
      9053390*x^4*y^4 + 2347622*x^5*y^5 + 3465*x^6*y^6))/(45*x^8*y^8), 
  (4*(x^2 - y)^2*(-7099 + 21297*x*y - 30200*x^2*y^2 + 7099*x^3*y^3))/
   (x^6*y^6)}}


==> anc/Amp2L_LE.wl <==
(*Fermionic contribution to two-loop helicity amplitudes in LE expansion*)
(*xs=s/mf^2,xt=t/mf^2,xu=u/mf^2*)
(*A global prefactor Ncf*Qf^4*alpha^2*aS/Pi*CFf has been taken out*)
TwoLoopLEMpppp = 
  5/12 (xs^2 + xt^2 + xu^2) + 49/180 xs xt xu + (
   59 (xs^2 + xt^2 + xu^2)^2)/5670 + (
   1949  xs  xt  xu  (xs^2 + xt^2 + xu^2) )/170100;
TwoLoopLEMmppp = (53 xs xt xu)/2700 + (
   18971  xs  xt  xu  (xs^2 + xt^2 + xu^2) )/95256000;
TwoLoopLEMmmpp = -(391/324) xs^2 - (1849  (xs^3) )/
   16200 - ((xs^2)  (2492098 xs^2 + 594505 (xt^2 + xu^2)) )/
   79380000 - 
   1/(17288964000 xs) (123234401 xs^6 - 32113863 xs^4 (xt^2 + xu^2) - 
      1165794 xs^3 (xt^3 + xu^3) + 6542418 xs^2 (xt^4 + xu^4) + 
      8550378 xs (xt^5 + xu^5) + 2850126 (xt^6 + xu^6)) ;
TwoLoopLEMpmpm = TwoLoopLEMmmpp /. {xs -> xu, xu -> xs};
TwoLoopLEMpmmp = TwoLoopLEMmmpp /. {xs -> xt, xt -> xs};

==> anc/OneLoopMI_HE.wl <==
(*f1EiwjHE means f_i^{(1,j)} in HE expansion*)
(*f1E1w0HE=1 and f1E1wjHE=0 for j>=1*)
(*MT2=mf^2; s,t,u are Mandelstam variables*)
(*Be careful that some minus signs may appear due to multi-valued function sqrt*)
(*In the current convention, we assume all sqrts in front of these UT basis are taking values in the first Reienmann sheet*)
(*If you are not sure, you can also please have double check with the exact mf-dependent implementation in LbLatNLO*)
{f1E2w1HE[s, t, u] -> (92378*MT2^10)/(5*s^10) + (48620*MT2^9)/(9*s^9) + 
   (6435*MT2^8)/(4*s^8) + (3432*MT2^7)/(7*s^7) + (154*MT2^6)/s^6 + 
   (252*MT2^5)/(5*s^5) + (35*MT2^4)/(2*s^4) + (20*MT2^3)/(3*s^3) + 
   (3*MT2^2)/s^2 + (2*MT2)/s - Log[-(s/MT2)], 
 f1E2w1HE[t, u, s] -> (-92378*MT2^10)/(5*t^10) - (48620*MT2^9)/(9*t^9) - 
   (6435*MT2^8)/(4*t^8) - (3432*MT2^7)/(7*t^7) - (154*MT2^6)/t^6 - 
   (252*MT2^5)/(5*t^5) - (35*MT2^4)/(2*t^4) - (20*MT2^3)/(3*t^3) - 
   (3*MT2^2)/t^2 - (2*MT2)/t + Log[-(t/MT2)], 
 f1E2w1HE[u, s, t] -> (-92378*MT2^10)/(5*u^10) - (48620*MT2^9)/(9*u^9) - 
   (6435*MT2^8)/(4*u^8) - (3432*MT2^7)/(7*u^7) - (154*MT2^6)/u^6 - 
   (252*MT2^5)/(5*u^5) - (35*MT2^4)/(2*u^4) - (20*MT2^3)/(3*u^3) - 
   (3*MT2^2)/u^2 - (2*MT2)/u + Log[-(u/MT2)], 
 f1E2w2HE[s, t, u] -> (MT2^10*(155166077 - 165150720*Log[-(s/MT2)]))/
    (1575*s^10) + (MT2^9*(75210581 - 82575360*Log[-(s/MT2)]))/(2835*s^9) + 
   (MT2^8*(24120667 - 27525120*Log[-(s/MT2)]))/(3360*s^8) + 
   (MT2^6*(7989 - 10240*Log[-(s/MT2)]))/(15*s^6) + 
   (MT2^4*(937 - 1536*Log[-(s/MT2)]))/(24*s^4) + 
   (MT2^3*(88 - 192*Log[-(s/MT2)]))/(9*s^3) + (MT2^2*(3 - 16*Log[-(s/MT2)]))/
    (2*s^2) - (MT2*(2 + 4*Log[-(s/MT2)]))/s - 
   (2*MT2^5*(-5447 + 7680*Log[-(s/MT2)]))/(75*s^5) - 
   (32*MT2^7*(-44831 + 53760*Log[-(s/MT2)]))/(735*s^7) + 
   (-Pi^2 + 3*Log[-(s/MT2)]^2)/6, f1E2w2HE[t, u, s] -> 
  -1/1575*(MT2^10*(155166077 - 165150720*Log[-(t/MT2)]))/t^10 - 
   (MT2^9*(75210581 - 82575360*Log[-(t/MT2)]))/(2835*t^9) - 
   (MT2^8*(24120667 - 27525120*Log[-(t/MT2)]))/(3360*t^8) - 
   (MT2^6*(7989 - 10240*Log[-(t/MT2)]))/(15*t^6) - 
   (MT2^4*(937 - 1536*Log[-(t/MT2)]))/(24*t^4) - 
   (MT2^3*(88 - 192*Log[-(t/MT2)]))/(9*t^3) - (MT2^2*(3 - 16*Log[-(t/MT2)]))/
    (2*t^2) + (MT2*(2 + 4*Log[-(t/MT2)]))/t + 
   (2*MT2^5*(-5447 + 7680*Log[-(t/MT2)]))/(75*t^5) + 
   (32*MT2^7*(-44831 + 53760*Log[-(t/MT2)]))/(735*t^7) + 
   (Pi^2 - 3*Log[-(t/MT2)]^2)/6, f1E2w2HE[u, s, t] -> 
  -1/1575*(MT2^10*(155166077 - 165150720*Log[-(u/MT2)]))/u^10 - 
   (MT2^9*(75210581 - 82575360*Log[-(u/MT2)]))/(2835*u^9) - 
   (MT2^8*(24120667 - 27525120*Log[-(u/MT2)]))/(3360*u^8) - 
   (MT2^6*(7989 - 10240*Log[-(u/MT2)]))/(15*u^6) - 
   (MT2^4*(937 - 1536*Log[-(u/MT2)]))/(24*u^4) - 
   (MT2^3*(88 - 192*Log[-(u/MT2)]))/(9*u^3) - (MT2^2*(3 - 16*Log[-(u/MT2)]))/
    (2*u^2) + (MT2*(2 + 4*Log[-(u/MT2)]))/u + 
   (2*MT2^5*(-5447 + 7680*Log[-(u/MT2)]))/(75*u^5) + 
   (32*MT2^7*(-44831 + 53760*Log[-(u/MT2)]))/(735*u^7) + 
   (Pi^2 - 3*Log[-(u/MT2)]^2)/6, f1E2w3HE[s, t, u] -> 
  (-4*MT2^7*(2707583 + 7526400*Pi^2 + 110638080*Log[-(s/MT2)] - 
      22579200*Log[-(s/MT2)]^2))/(77175*s^7) - 
   (MT2^6*(193207 + 153600*Pi^2 + 2104320*Log[-(s/MT2)] - 
      460800*Log[-(s/MT2)]^2))/(1350*s^6) - 
   (MT2^5*(173161 + 76800*Pi^2 + 960000*Log[-(s/MT2)] - 
      230400*Log[-(s/MT2)]^2))/(2250*s^5) - 
   (MT2^4*(10309 + 3072*Pi^2 + 33792*Log[-(s/MT2)] - 9216*Log[-(s/MT2)]^2))/
    (288*s^4) - (MT2^3*(434 + 96*Pi^2 + 864*Log[-(s/MT2)] - 
      288*Log[-(s/MT2)]^2))/(27*s^3) - 
   (MT2^2*(87 + 16*Pi^2 + 96*Log[-(s/MT2)] - 48*Log[-(s/MT2)]^2))/(12*s^2) - 
   (2*MT2*(3 + Pi^2 - 3*Log[-(s/MT2)]^2))/(3*s) + 
   (MT2^8*(1745058899 - 3853516800*Pi^2 - 59949711360*Log[-(s/MT2)] + 
      11560550400*Log[-(s/MT2)]^2))/(2822400*s^8) + 
   (MT2^10*(64890869609 - 34681651200*Pi^2 - 588679741440*Log[-(s/MT2)] + 
      104044953600*Log[-(s/MT2)]^2))/(1984500*s^10) + 
   (MT2^9*(41368069091 - 34681651200*Pi^2 - 565558640640*Log[-(s/MT2)] + 
      104044953600*Log[-(s/MT2)]^2))/(7144200*s^9) + 
   (Pi^2*Log[-(s/MT2)] - Log[-(s/MT2)]^3 - 12*Zeta[3])/6, 
 f1E2w3HE[t, u, s] -> 
  (4*MT2^7*(2707583 + 7526400*Pi^2 + 110638080*Log[-(t/MT2)] - 
      22579200*Log[-(t/MT2)]^2))/(77175*t^7) + 
   (MT2^6*(193207 + 153600*Pi^2 + 2104320*Log[-(t/MT2)] - 
      460800*Log[-(t/MT2)]^2))/(1350*t^6) + 
   (MT2^5*(173161 + 76800*Pi^2 + 960000*Log[-(t/MT2)] - 
      230400*Log[-(t/MT2)]^2))/(2250*t^5) + 
   (MT2^4*(10309 + 3072*Pi^2 + 33792*Log[-(t/MT2)] - 9216*Log[-(t/MT2)]^2))/
    (288*t^4) + (MT2^3*(434 + 96*Pi^2 + 864*Log[-(t/MT2)] - 
      288*Log[-(t/MT2)]^2))/(27*t^3) + 
   (MT2^2*(87 + 16*Pi^2 + 96*Log[-(t/MT2)] - 48*Log[-(t/MT2)]^2))/(12*t^2) + 
   (2*MT2*(3 + Pi^2 - 3*Log[-(t/MT2)]^2))/(3*t) - 
   (MT2^8*(1745058899 - 3853516800*Pi^2 - 59949711360*Log[-(t/MT2)] + 
      11560550400*Log[-(t/MT2)]^2))/(2822400*t^8) - 
   (MT2^10*(64890869609 - 34681651200*Pi^2 - 588679741440*Log[-(t/MT2)] + 
      104044953600*Log[-(t/MT2)]^2))/(1984500*t^10) - 
   (MT2^9*(41368069091 - 34681651200*Pi^2 - 565558640640*Log[-(t/MT2)] + 
      104044953600*Log[-(t/MT2)]^2))/(7144200*t^9) + 
   (-(Pi^2*Log[-(t/MT2)]) + Log[-(t/MT2)]^3 + 12*Zeta[3])/6, 
 f1E2w3HE[u, s, t] -> 
  (4*MT2^7*(2707583 + 7526400*Pi^2 + 110638080*Log[-(u/MT2)] - 
      22579200*Log[-(u/MT2)]^2))/(77175*u^7) + 
   (MT2^6*(193207 + 153600*Pi^2 + 2104320*Log[-(u/MT2)] - 
      460800*Log[-(u/MT2)]^2))/(1350*u^6) + 
   (MT2^5*(173161 + 76800*Pi^2 + 960000*Log[-(u/MT2)] - 
      230400*Log[-(u/MT2)]^2))/(2250*u^5) + 
   (MT2^4*(10309 + 3072*Pi^2 + 33792*Log[-(u/MT2)] - 9216*Log[-(u/MT2)]^2))/
    (288*u^4) + (MT2^3*(434 + 96*Pi^2 + 864*Log[-(u/MT2)] - 
      288*Log[-(u/MT2)]^2))/(27*u^3) + 
   (MT2^2*(87 + 16*Pi^2 + 96*Log[-(u/MT2)] - 48*Log[-(u/MT2)]^2))/(12*u^2) + 
   (2*MT2*(3 + Pi^2 - 3*Log[-(u/MT2)]^2))/(3*u) - 
   (MT2^8*(1745058899 - 3853516800*Pi^2 - 59949711360*Log[-(u/MT2)] + 
      11560550400*Log[-(u/MT2)]^2))/(2822400*u^8) - 
   (MT2^10*(64890869609 - 34681651200*Pi^2 - 588679741440*Log[-(u/MT2)] + 
      104044953600*Log[-(u/MT2)]^2))/(1984500*u^10) - 
   (MT2^9*(41368069091 - 34681651200*Pi^2 - 565558640640*Log[-(u/MT2)] + 
      104044953600*Log[-(u/MT2)]^2))/(7144200*u^9) + 
   (-(Pi^2*Log[-(u/MT2)]) + Log[-(u/MT2)]^3 + 12*Zeta[3])/6, 
 f1E4w2HE[s, t, u] -> (MT2^10*(144045379 - 116396280*Log[-(s/MT2)]))/
    (6300*s^10) + (MT2^9*(831225 - 680680*Log[-(s/MT2)]))/(126*s^9) + 
   (MT2^8*(108175 - 90090*Log[-(s/MT2)]))/(56*s^8) + 
   (MT2^7*(60466 - 51480*Log[-(s/MT2)]))/(105*s^7) + 
   (MT2^6*(15797 - 13860*Log[-(s/MT2)]))/(90*s^6) + 
   (MT2^5*(275 - 252*Log[-(s/MT2)]))/(5*s^5) + 
   (MT2^4*(107 - 105*Log[-(s/MT2)]))/(6*s^4) + 
   (MT2^3*(18 - 20*Log[-(s/MT2)]))/(3*s^3) + (MT2^2*(2 - 3*Log[-(s/MT2)]))/
    s^2 - (2*MT2*Log[-(s/MT2)])/s + Log[-(s/MT2)]^2/2, 
 f1E4w2HE[t, u, s] -> (MT2^10*(144045379 - 116396280*Log[-(t/MT2)]))/
    (6300*t^10) + (MT2^9*(831225 - 680680*Log[-(t/MT2)]))/(126*t^9) + 
   (MT2^8*(108175 - 90090*Log[-(t/MT2)]))/(56*t^8) + 
   (MT2^7*(60466 - 51480*Log[-(t/MT2)]))/(105*t^7) + 
   (MT2^6*(15797 - 13860*Log[-(t/MT2)]))/(90*t^6) + 
   (MT2^5*(275 - 252*Log[-(t/MT2)]))/(5*t^5) + 
   (MT2^4*(107 - 105*Log[-(t/MT2)]))/(6*t^4) + 
   (MT2^3*(18 - 20*Log[-(t/MT2)]))/(3*t^3) + (MT2^2*(2 - 3*Log[-(t/MT2)]))/
    t^2 - (2*MT2*Log[-(t/MT2)])/t + Log[-(t/MT2)]^2/2, 
 f1E4w2HE[u, s, t] -> (MT2^10*(144045379 - 116396280*Log[-(u/MT2)]))/
    (6300*u^10) + (MT2^9*(831225 - 680680*Log[-(u/MT2)]))/(126*u^9) + 
   (MT2^8*(108175 - 90090*Log[-(u/MT2)]))/(56*u^8) + 
   (MT2^7*(60466 - 51480*Log[-(u/MT2)]))/(105*u^7) + 
   (MT2^6*(15797 - 13860*Log[-(u/MT2)]))/(90*u^6) + 
   (MT2^5*(275 - 252*Log[-(u/MT2)]))/(5*u^5) + 
   (MT2^4*(107 - 105*Log[-(u/MT2)]))/(6*u^4) + 
   (MT2^3*(18 - 20*Log[-(u/MT2)]))/(3*u^3) + (MT2^2*(2 - 3*Log[-(u/MT2)]))/
    u^2 - (2*MT2*Log[-(u/MT2)])/u + Log[-(u/MT2)]^2/2, 
 f1E4w3HE[s, t, u] -> 
  -1/144*(MT2^4*(961 + 420*Pi^2 + 7818*Log[-(s/MT2)] - 1260*Log[-(s/MT2)]^2))/
     s^4 - (MT2^3*(157 + 30*Pi^2 + 492*Log[-(s/MT2)] - 90*Log[-(s/MT2)]^2))/
    (27*s^3) - (MT2*(12 + Pi^2 + 6*Log[-(s/MT2)] - 3*Log[-(s/MT2)]^2))/
    (3*s) - (MT2^2*(9 + Pi^2 + 13*Log[-(s/MT2)] - 3*Log[-(s/MT2)]^2))/
    (2*s^2) + (MT2^5*(577 - 12600*Pi^2 - 255120*Log[-(s/MT2)] + 
      37800*Log[-(s/MT2)]^2))/(1500*s^5) + 
   (MT2^6*(90327 - 46200*Pi^2 - 995080*Log[-(s/MT2)] + 
      138600*Log[-(s/MT2)]^2))/(1800*s^6) + 
   (MT2^8*(41543987 - 8408400*Pi^2 - 197694980*Log[-(s/MT2)] + 
      25225200*Log[-(s/MT2)]^2))/(31360*s^8) + 
   (MT2^7*(44909591 - 12612600*Pi^2 - 285101040*Log[-(s/MT2)] + 
      37837800*Log[-(s/MT2)]^2))/(154350*s^7) + 
   (MT2^9*(15818516647 - 2572970400*Pi^2 - 62525292480*Log[-(s/MT2)] + 
      7718911200*Log[-(s/MT2)]^2))/(2857680*s^9) + 
   (MT2^10*(352907244089 - 48886437600*Pi^2 - 1222115297760*Log[-(s/MT2)] + 
      146659312800*Log[-(s/MT2)]^2))/(15876000*s^10) + 
   (Pi^2*Log[-(s/MT2)] - Log[-(s/MT2)]^3 - 18*Zeta[3])/6, 
 f1E4w3HE[t, u, s] -> 
  -1/144*(MT2^4*(961 + 420*Pi^2 + 7818*Log[-(t/MT2)] - 1260*Log[-(t/MT2)]^2))/
     t^4 - (MT2^3*(157 + 30*Pi^2 + 492*Log[-(t/MT2)] - 90*Log[-(t/MT2)]^2))/
    (27*t^3) - (MT2*(12 + Pi^2 + 6*Log[-(t/MT2)] - 3*Log[-(t/MT2)]^2))/
    (3*t) - (MT2^2*(9 + Pi^2 + 13*Log[-(t/MT2)] - 3*Log[-(t/MT2)]^2))/
    (2*t^2) + (MT2^5*(577 - 12600*Pi^2 - 255120*Log[-(t/MT2)] + 
      37800*Log[-(t/MT2)]^2))/(1500*t^5) + 
   (MT2^6*(90327 - 46200*Pi^2 - 995080*Log[-(t/MT2)] + 
      138600*Log[-(t/MT2)]^2))/(1800*t^6) + 
   (MT2^8*(41543987 - 8408400*Pi^2 - 197694980*Log[-(t/MT2)] + 
      25225200*Log[-(t/MT2)]^2))/(31360*t^8) + 
   (MT2^7*(44909591 - 12612600*Pi^2 - 285101040*Log[-(t/MT2)] + 
      37837800*Log[-(t/MT2)]^2))/(154350*t^7) + 
   (MT2^9*(15818516647 - 2572970400*Pi^2 - 62525292480*Log[-(t/MT2)] + 
      7718911200*Log[-(t/MT2)]^2))/(2857680*t^9) + 
   (MT2^10*(352907244089 - 48886437600*Pi^2 - 1222115297760*Log[-(t/MT2)] + 
      146659312800*Log[-(t/MT2)]^2))/(15876000*t^10) + 
   (Pi^2*Log[-(t/MT2)] - Log[-(t/MT2)]^3 - 18*Zeta[3])/6, 
 f1E4w3HE[u, s, t] -> 
  -1/144*(MT2^4*(961 + 420*Pi^2 + 7818*Log[-(u/MT2)] - 1260*Log[-(u/MT2)]^2))/
     u^4 - (MT2^3*(157 + 30*Pi^2 + 492*Log[-(u/MT2)] - 90*Log[-(u/MT2)]^2))/
    (27*u^3) - (MT2*(12 + Pi^2 + 6*Log[-(u/MT2)] - 3*Log[-(u/MT2)]^2))/
    (3*u) - (MT2^2*(9 + Pi^2 + 13*Log[-(u/MT2)] - 3*Log[-(u/MT2)]^2))/
    (2*u^2) + (MT2^5*(577 - 12600*Pi^2 - 255120*Log[-(u/MT2)] + 
      37800*Log[-(u/MT2)]^2))/(1500*u^5) + 
   (MT2^6*(90327 - 46200*Pi^2 - 995080*Log[-(u/MT2)] + 
      138600*Log[-(u/MT2)]^2))/(1800*u^6) + 
   (MT2^8*(41543987 - 8408400*Pi^2 - 197694980*Log[-(u/MT2)] + 
      25225200*Log[-(u/MT2)]^2))/(31360*u^8) + 
   (MT2^7*(44909591 - 12612600*Pi^2 - 285101040*Log[-(u/MT2)] + 
      37837800*Log[-(u/MT2)]^2))/(154350*u^7) + 
   (MT2^9*(15818516647 - 2572970400*Pi^2 - 62525292480*Log[-(u/MT2)] + 
      7718911200*Log[-(u/MT2)]^2))/(2857680*u^9) + 
   (MT2^10*(352907244089 - 48886437600*Pi^2 - 1222115297760*Log[-(u/MT2)] + 
      146659312800*Log[-(u/MT2)]^2))/(15876000*u^10) + 
   (Pi^2*Log[-(u/MT2)] - Log[-(u/MT2)]^3 - 18*Zeta[3])/6, 
 f1E6w2HE[s, t, u] -> 
  (2*MT2*(2*(s + t) + (s + 2*t)*Log[-(s/MT2)] + (2*s + t)*Log[-(t/MT2)]))/
    (s*t) + (MT2^2*(4*s*t + (3*s^2 + 8*s*t + 8*t^2)*Log[-(s/MT2)] + 
      (8*s^2 + 8*s*t + 3*t^2)*Log[-(t/MT2)]))/(s^2*t^2) + 
   (2*MT2^3*(-34*s^3 + 9*s^2*t + 9*s*t^2 - 34*t^3 + 
      6*(5*s^3 + 18*s^2*t + 24*s*t^2 + 16*t^3)*Log[-(s/MT2)] + 
      6*(16*s^3 + 24*s^2*t + 18*s*t^2 + 5*t^3)*Log[-(t/MT2)]))/(9*s^3*t^3) + 
   (MT2^4*(-2*(104*s^4 + 64*s^3*t + 27*s^2*t^2 + 64*s*t^3 + 104*t^4) + 
      3*(35*s^4 + 160*s^3*t + 288*s^2*t^2 + 256*s*t^3 + 128*t^4)*
       Log[-(s/MT2)] + 3*(128*s^4 + 256*s^3*t + 288*s^2*t^2 + 160*s*t^3 + 
        35*t^4)*Log[-(t/MT2)]))/(6*s^4*t^4) - 
   (MT2^5*(10138*s^5 + 12025*s^4*t + 10500*s^3*t^2 + 10500*s^2*t^3 + 
      12025*s*t^4 + 10138*t^5 - 60*(63*s^5 + 350*s^4*t + 800*s^3*t^2 + 
        960*s^2*t^3 + 640*s*t^4 + 256*t^5)*Log[-(s/MT2)] - 
      60*(256*s^5 + 640*s^4*t + 960*s^3*t^2 + 800*s^2*t^3 + 350*s*t^4 + 
        63*t^5)*Log[-(t/MT2)]))/(75*s^5*t^5) - 
   (MT2^6*(45624*s^6 + 76872*s^5*t + 95445*s^4*t^2 + 96800*s^3*t^3 + 
      95445*s^2*t^4 + 76872*s*t^5 + 45624*t^6 - 
      60*(231*s^6 + 1512*s^5*t + 4200*s^4*t^2 + 6400*s^3*t^3 + 5760*s^2*t^4 + 
        3072*s*t^5 + 1024*t^6)*Log[-(s/MT2)] - 
      60*(1024*s^6 + 3072*s^5*t + 5760*s^4*t^2 + 6400*s^3*t^3 + 
        4200*s^2*t^4 + 1512*s*t^5 + 231*t^6)*Log[-(t/MT2)]))/(90*s^6*t^6) + 
   (2*MT2^7*(-691556*s^7 - 1492246*s^6*t - 2379636*s^5*t^2 - 
      2811375*s^4*t^3 - 2811375*s^3*t^4 - 2379636*s^2*t^5 - 1492246*s*t^6 - 
      691556*t^7 + 420*(429*s^7 + 3234*s^6*t + 10584*s^5*t^2 + 
        19600*s^4*t^3 + 22400*s^3*t^4 + 16128*s^2*t^5 + 7168*s*t^6 + 
        2048*t^7)*Log[-(s/MT2)] + 420*(2048*s^7 + 7168*s^6*t + 
        16128*s^5*t^2 + 22400*s^4*t^3 + 19600*s^3*t^4 + 10584*s^2*t^5 + 
        3234*s*t^6 + 429*t^7)*Log[-(t/MT2)]))/(735*s^7*t^7) - 
   (MT2^8*(2930624*s^8 + 7677056*s^7*t + 14918232*s^6*t^2 + 
      20792800*s^5*t^3 + 22864625*s^4*t^4 + 20792800*s^3*t^5 + 
      14918232*s^2*t^6 + 7677056*s*t^7 + 2930624*t^8 - 
      105*(6435*s^8 + 54912*s^7*t + 206976*s^6*t^2 + 451584*s^5*t^3 + 
        627200*s^4*t^4 + 573440*s^3*t^5 + 344064*s^2*t^6 + 131072*s*t^7 + 
        32768*t^8)*Log[-(s/MT2)] - 105*(32768*s^8 + 131072*s^7*t + 
        344064*s^6*t^2 + 573440*s^5*t^3 + 627200*s^4*t^4 + 451584*s^3*t^5 + 
        206976*s^2*t^6 + 54912*s*t^7 + 6435*t^8)*Log[-(t/MT2)]))/
    (420*s^8*t^8) - (MT2^9*(147017762*s^9 + 452263689*s^8*t + 
      1035888912*s^7*t^2 + 1683606960*s^6*t^3 + 2090101860*s^5*t^4 + 
      2090101860*s^4*t^5 + 1683606960*s^3*t^6 + 1035888912*s^2*t^7 + 
      452263689*s*t^8 + 147017762*t^9 - 2520*(12155*s^9 + 115830*s^8*t + 
        494208*s^7*t^2 + 1241856*s^6*t^3 + 2032128*s^5*t^4 + 
        2257920*s^4*t^5 + 1720320*s^3*t^6 + 884736*s^2*t^7 + 294912*s*t^8 + 
        65536*t^9)*Log[-(s/MT2)] - 2520*(65536*s^9 + 294912*s^8*t + 
        884736*s^7*t^2 + 1720320*s^6*t^3 + 2257920*s^5*t^4 + 
        2032128*s^4*t^5 + 1241856*s^3*t^6 + 494208*s^2*t^7 + 115830*s*t^8 + 
        12155*t^9)*Log[-(t/MT2)]))/(5670*s^9*t^9) - 
   (MT2^10*(609024680*s^10 + 2150200840*s^9*t + 5671236735*s^8*t^2 + 
      10586716800*s^7*t^3 + 14883147300*s^6*t^4 + 16564891392*s^5*t^5 + 
      14883147300*s^4*t^6 + 10586716800*s^3*t^7 + 5671236735*s^2*t^8 + 
      2150200840*s*t^9 + 609024680*t^10 - 2520*(46189*s^10 + 486200*s^9*t + 
        2316600*s^8*t^2 + 6589440*s^7*t^3 + 12418560*s^6*t^4 + 
        16257024*s^5*t^5 + 15052800*s^4*t^6 + 9830400*s^3*t^7 + 
        4423680*s^2*t^8 + 1310720*s*t^9 + 262144*t^10)*Log[-(s/MT2)] - 
      2520*(262144*s^10 + 1310720*s^9*t + 4423680*s^8*t^2 + 9830400*s^7*t^3 + 
        15052800*s^6*t^4 + 16257024*s^5*t^5 + 12418560*s^4*t^6 + 
        6589440*s^3*t^7 + 2316600*s^2*t^8 + 486200*s*t^9 + 46189*t^10)*
       Log[-(t/MT2)]))/(6300*s^10*t^10) + 
   (Pi^2 - 2*Log[-(s/MT2)]*Log[-(t/MT2)])/2, 
 f1E6w2HE[t, u, s] -> 
  (-2*MT2*(2*(t + u) + (t + 2*u)*Log[-(t/MT2)] + (2*t + u)*Log[-(u/MT2)]))/
    (t*u) - (MT2^2*(4*t*u + (3*t^2 + 8*t*u + 8*u^2)*Log[-(t/MT2)] + 
      (8*t^2 + 8*t*u + 3*u^2)*Log[-(u/MT2)]))/(t^2*u^2) - 
   (2*MT2^3*(-34*t^3 + 9*t^2*u + 9*t*u^2 - 34*u^3 + 
      6*(5*t^3 + 18*t^2*u + 24*t*u^2 + 16*u^3)*Log[-(t/MT2)] + 
      6*(16*t^3 + 24*t^2*u + 18*t*u^2 + 5*u^3)*Log[-(u/MT2)]))/(9*t^3*u^3) - 
   (MT2^4*(-2*(104*t^4 + 64*t^3*u + 27*t^2*u^2 + 64*t*u^3 + 104*u^4) + 
      3*(35*t^4 + 160*t^3*u + 288*t^2*u^2 + 256*t*u^3 + 128*u^4)*
       Log[-(t/MT2)] + 3*(128*t^4 + 256*t^3*u + 288*t^2*u^2 + 160*t*u^3 + 
        35*u^4)*Log[-(u/MT2)]))/(6*t^4*u^4) + 
   (MT2^5*(10138*t^5 + 12025*t^4*u + 10500*t^3*u^2 + 10500*t^2*u^3 + 
      12025*t*u^4 + 10138*u^5 - 60*(63*t^5 + 350*t^4*u + 800*t^3*u^2 + 
        960*t^2*u^3 + 640*t*u^4 + 256*u^5)*Log[-(t/MT2)] - 
      60*(256*t^5 + 640*t^4*u + 960*t^3*u^2 + 800*t^2*u^3 + 350*t*u^4 + 
        63*u^5)*Log[-(u/MT2)]))/(75*t^5*u^5) + 
   (MT2^6*(45624*t^6 + 76872*t^5*u + 95445*t^4*u^2 + 96800*t^3*u^3 + 
      95445*t^2*u^4 + 76872*t*u^5 + 45624*u^6 - 
      60*(231*t^6 + 1512*t^5*u + 4200*t^4*u^2 + 6400*t^3*u^3 + 5760*t^2*u^4 + 
        3072*t*u^5 + 1024*u^6)*Log[-(t/MT2)] - 
      60*(1024*t^6 + 3072*t^5*u + 5760*t^4*u^2 + 6400*t^3*u^3 + 
        4200*t^2*u^4 + 1512*t*u^5 + 231*u^6)*Log[-(u/MT2)]))/(90*t^6*u^6) - 
   (2*MT2^7*(-691556*t^7 - 1492246*t^6*u - 2379636*t^5*u^2 - 
      2811375*t^4*u^3 - 2811375*t^3*u^4 - 2379636*t^2*u^5 - 1492246*t*u^6 - 
      691556*u^7 + 420*(429*t^7 + 3234*t^6*u + 10584*t^5*u^2 + 
        19600*t^4*u^3 + 22400*t^3*u^4 + 16128*t^2*u^5 + 7168*t*u^6 + 
        2048*u^7)*Log[-(t/MT2)] + 420*(2048*t^7 + 7168*t^6*u + 
        16128*t^5*u^2 + 22400*t^4*u^3 + 19600*t^3*u^4 + 10584*t^2*u^5 + 
        3234*t*u^6 + 429*u^7)*Log[-(u/MT2)]))/(735*t^7*u^7) + 
   (MT2^8*(2930624*t^8 + 7677056*t^7*u + 14918232*t^6*u^2 + 
      20792800*t^5*u^3 + 22864625*t^4*u^4 + 20792800*t^3*u^5 + 
      14918232*t^2*u^6 + 7677056*t*u^7 + 2930624*u^8 - 
      105*(6435*t^8 + 54912*t^7*u + 206976*t^6*u^2 + 451584*t^5*u^3 + 
        627200*t^4*u^4 + 573440*t^3*u^5 + 344064*t^2*u^6 + 131072*t*u^7 + 
        32768*u^8)*Log[-(t/MT2)] - 105*(32768*t^8 + 131072*t^7*u + 
        344064*t^6*u^2 + 573440*t^5*u^3 + 627200*t^4*u^4 + 451584*t^3*u^5 + 
        206976*t^2*u^6 + 54912*t*u^7 + 6435*u^8)*Log[-(u/MT2)]))/
    (420*t^8*u^8) + (MT2^9*(147017762*t^9 + 452263689*t^8*u + 
      1035888912*t^7*u^2 + 1683606960*t^6*u^3 + 2090101860*t^5*u^4 + 
      2090101860*t^4*u^5 + 1683606960*t^3*u^6 + 1035888912*t^2*u^7 + 
      452263689*t*u^8 + 147017762*u^9 - 2520*(12155*t^9 + 115830*t^8*u + 
        494208*t^7*u^2 + 1241856*t^6*u^3 + 2032128*t^5*u^4 + 
        2257920*t^4*u^5 + 1720320*t^3*u^6 + 884736*t^2*u^7 + 294912*t*u^8 + 
        65536*u^9)*Log[-(t/MT2)] - 2520*(65536*t^9 + 294912*t^8*u + 
        884736*t^7*u^2 + 1720320*t^6*u^3 + 2257920*t^5*u^4 + 
        2032128*t^4*u^5 + 1241856*t^3*u^6 + 494208*t^2*u^7 + 115830*t*u^8 + 
        12155*u^9)*Log[-(u/MT2)]))/(5670*t^9*u^9) + 
   (MT2^10*(609024680*t^10 + 2150200840*t^9*u + 5671236735*t^8*u^2 + 
      10586716800*t^7*u^3 + 14883147300*t^6*u^4 + 16564891392*t^5*u^5 + 
      14883147300*t^4*u^6 + 10586716800*t^3*u^7 + 5671236735*t^2*u^8 + 
      2150200840*t*u^9 + 609024680*u^10 - 2520*(46189*t^10 + 486200*t^9*u + 
        2316600*t^8*u^2 + 6589440*t^7*u^3 + 12418560*t^6*u^4 + 
        16257024*t^5*u^5 + 15052800*t^4*u^6 + 9830400*t^3*u^7 + 
        4423680*t^2*u^8 + 1310720*t*u^9 + 262144*u^10)*Log[-(t/MT2)] - 
      2520*(262144*t^10 + 1310720*t^9*u + 4423680*t^8*u^2 + 9830400*t^7*u^3 + 
        15052800*t^6*u^4 + 16257024*t^5*u^5 + 12418560*t^4*u^6 + 
        6589440*t^3*u^7 + 2316600*t^2*u^8 + 486200*t*u^9 + 46189*u^10)*
       Log[-(u/MT2)]))/(6300*t^10*u^10) + 
   (-Pi^2 + 2*Log[-(t/MT2)]*Log[-(u/MT2)])/2, 
 f1E6w2HE[u, s, t] -> 
  (2*MT2*(2*(s + u) + (s + 2*u)*Log[-(s/MT2)] + (2*s + u)*Log[-(u/MT2)]))/
    (s*u) + (MT2^2*(4*s*u + (3*s^2 + 8*s*u + 8*u^2)*Log[-(s/MT2)] + 
      (8*s^2 + 8*s*u + 3*u^2)*Log[-(u/MT2)]))/(s^2*u^2) + 
   (2*MT2^3*(-34*s^3 + 9*s^2*u + 9*s*u^2 - 34*u^3 + 
      6*(5*s^3 + 18*s^2*u + 24*s*u^2 + 16*u^3)*Log[-(s/MT2)] + 
      6*(16*s^3 + 24*s^2*u + 18*s*u^2 + 5*u^3)*Log[-(u/MT2)]))/(9*s^3*u^3) + 
   (MT2^4*(-2*(104*s^4 + 64*s^3*u + 27*s^2*u^2 + 64*s*u^3 + 104*u^4) + 
      3*(35*s^4 + 160*s^3*u + 288*s^2*u^2 + 256*s*u^3 + 128*u^4)*
       Log[-(s/MT2)] + 3*(128*s^4 + 256*s^3*u + 288*s^2*u^2 + 160*s*u^3 + 
        35*u^4)*Log[-(u/MT2)]))/(6*s^4*u^4) - 
   (MT2^5*(10138*s^5 + 12025*s^4*u + 10500*s^3*u^2 + 10500*s^2*u^3 + 
      12025*s*u^4 + 10138*u^5 - 60*(63*s^5 + 350*s^4*u + 800*s^3*u^2 + 
        960*s^2*u^3 + 640*s*u^4 + 256*u^5)*Log[-(s/MT2)] - 
      60*(256*s^5 + 640*s^4*u + 960*s^3*u^2 + 800*s^2*u^3 + 350*s*u^4 + 
        63*u^5)*Log[-(u/MT2)]))/(75*s^5*u^5) - 
   (MT2^6*(45624*s^6 + 76872*s^5*u + 95445*s^4*u^2 + 96800*s^3*u^3 + 
      95445*s^2*u^4 + 76872*s*u^5 + 45624*u^6 - 
      60*(231*s^6 + 1512*s^5*u + 4200*s^4*u^2 + 6400*s^3*u^3 + 5760*s^2*u^4 + 
        3072*s*u^5 + 1024*u^6)*Log[-(s/MT2)] - 
      60*(1024*s^6 + 3072*s^5*u + 5760*s^4*u^2 + 6400*s^3*u^3 + 
        4200*s^2*u^4 + 1512*s*u^5 + 231*u^6)*Log[-(u/MT2)]))/(90*s^6*u^6) + 
   (2*MT2^7*(-691556*s^7 - 1492246*s^6*u - 2379636*s^5*u^2 - 
      2811375*s^4*u^3 - 2811375*s^3*u^4 - 2379636*s^2*u^5 - 1492246*s*u^6 - 
      691556*u^7 + 420*(429*s^7 + 3234*s^6*u + 10584*s^5*u^2 + 
        19600*s^4*u^3 + 22400*s^3*u^4 + 16128*s^2*u^5 + 7168*s*u^6 + 
        2048*u^7)*Log[-(s/MT2)] + 420*(2048*s^7 + 7168*s^6*u + 
        16128*s^5*u^2 + 22400*s^4*u^3 + 19600*s^3*u^4 + 10584*s^2*u^5 + 
        3234*s*u^6 + 429*u^7)*Log[-(u/MT2)]))/(735*s^7*u^7) - 
   (MT2^8*(2930624*s^8 + 7677056*s^7*u + 14918232*s^6*u^2 + 
      20792800*s^5*u^3 + 22864625*s^4*u^4 + 20792800*s^3*u^5 + 
      14918232*s^2*u^6 + 7677056*s*u^7 + 2930624*u^8 - 
      105*(6435*s^8 + 54912*s^7*u + 206976*s^6*u^2 + 451584*s^5*u^3 + 
        627200*s^4*u^4 + 573440*s^3*u^5 + 344064*s^2*u^6 + 131072*s*u^7 + 
        32768*u^8)*Log[-(s/MT2)] - 105*(32768*s^8 + 131072*s^7*u + 
        344064*s^6*u^2 + 573440*s^5*u^3 + 627200*s^4*u^4 + 451584*s^3*u^5 + 
        206976*s^2*u^6 + 54912*s*u^7 + 6435*u^8)*Log[-(u/MT2)]))/
    (420*s^8*u^8) - (MT2^9*(147017762*s^9 + 452263689*s^8*u + 
      1035888912*s^7*u^2 + 1683606960*s^6*u^3 + 2090101860*s^5*u^4 + 
      2090101860*s^4*u^5 + 1683606960*s^3*u^6 + 1035888912*s^2*u^7 + 
      452263689*s*u^8 + 147017762*u^9 - 2520*(12155*s^9 + 115830*s^8*u + 
        494208*s^7*u^2 + 1241856*s^6*u^3 + 2032128*s^5*u^4 + 
        2257920*s^4*u^5 + 1720320*s^3*u^6 + 884736*s^2*u^7 + 294912*s*u^8 + 
        65536*u^9)*Log[-(s/MT2)] - 2520*(65536*s^9 + 294912*s^8*u + 
        884736*s^7*u^2 + 1720320*s^6*u^3 + 2257920*s^5*u^4 + 
        2032128*s^4*u^5 + 1241856*s^3*u^6 + 494208*s^2*u^7 + 115830*s*u^8 + 
        12155*u^9)*Log[-(u/MT2)]))/(5670*s^9*u^9) - 
   (MT2^10*(609024680*s^10 + 2150200840*s^9*u + 5671236735*s^8*u^2 + 
      10586716800*s^7*u^3 + 14883147300*s^6*u^4 + 16564891392*s^5*u^5 + 
      14883147300*s^4*u^6 + 10586716800*s^3*u^7 + 5671236735*s^2*u^8 + 
      2150200840*s*u^9 + 609024680*u^10 - 2520*(46189*s^10 + 486200*s^9*u + 
        2316600*s^8*u^2 + 6589440*s^7*u^3 + 12418560*s^6*u^4 + 
        16257024*s^5*u^5 + 15052800*s^4*u^6 + 9830400*s^3*u^7 + 
        4423680*s^2*u^8 + 1310720*s*u^9 + 262144*u^10)*Log[-(s/MT2)] - 
      2520*(262144*s^10 + 1310720*s^9*u + 4423680*s^8*u^2 + 9830400*s^7*u^3 + 
        15052800*s^6*u^4 + 16257024*s^5*u^5 + 12418560*s^4*u^6 + 
        6589440*s^3*u^7 + 2316600*s^2*u^8 + 486200*s*u^9 + 46189*u^10)*
       Log[-(u/MT2)]))/(6300*s^10*u^10) + 
   (Pi^2 - 2*Log[-(s/MT2)]*Log[-(u/MT2)])/2, 
 f1E6w3HE[s, t, u] -> -1/6*(Pi^2*Log[-(s/MT2)]) - (2*Pi^2*Log[-(t/MT2)])/3 + 
   (Log[-(s/MT2)]*Log[-(t/MT2)]^2)/2 - Log[-(t/MT2)]^3/6 + 
   (MT2*(4*s + 3*Pi^2*s + 4*t + 3*Pi^2*t - 5*t*Log[-(s/MT2)]^2 - 
      4*s*Log[s/t] - 4*s*Log[-(t/MT2)] + 2*t*Log[-(t/MT2)] - 
      4*s*Log[s/t]*Log[-(t/MT2)] - 5*s*Log[-(t/MT2)]^2 - 4*t*Log[t/s] + 
      2*Log[-(s/MT2)]*(s - 2*t - 2*t*Log[t/s])))/(s*t) + 
   (MT2^2*(120*s^2 + 35*Pi^2*s^2 + 186*s*t + 64*Pi^2*s*t + 120*t^2 + 
      35*Pi^2*t^2 - 9*t*(6*s + 7*t)*Log[-(s/MT2)]^2 - 24*s^2*Log[s/t] - 
      24*s*t*Log[s/t] + 60*s^2*Log[-(t/MT2)] + 54*s*t*Log[-(t/MT2)] + 
      33*t^2*Log[-(t/MT2)] - 48*s^2*Log[s/t]*Log[-(t/MT2)] - 
      48*s*t*Log[s/t]*Log[-(t/MT2)] - 63*s^2*Log[-(t/MT2)]^2 - 
      54*s*t*Log[-(t/MT2)]^2 - 24*s*t*Log[t/s] - 24*t^2*Log[t/s] + 
      Log[-(s/MT2)]*(33*s^2 + 54*s*t + 60*t^2 - 48*t*(s + t)*Log[t/s])))/
    (6*s^2*t^2) + (MT2^3*(1354*s^3 + 414*Pi^2*s^3 + 3405*s^2*t + 
      1116*Pi^2*s^2*t + 3405*s*t^2 + 1116*Pi^2*s*t^2 + 1354*t^3 + 
      414*Pi^2*t^3 - 18*t*(35*s^2 + 73*s*t + 43*t^2)*Log[-(s/MT2)]^2 - 
      192*s^3*Log[s/t] - 384*s^2*t*Log[s/t] - 192*s*t^2*Log[s/t] + 
      1374*s^3*Log[-(t/MT2)] + 1878*s^2*t*Log[-(t/MT2)] + 
      1452*s*t^2*Log[-(t/MT2)] + 456*t^3*Log[-(t/MT2)] - 
      576*s^3*Log[s/t]*Log[-(t/MT2)] - 1152*s^2*t*Log[s/t]*Log[-(t/MT2)] - 
      576*s*t^2*Log[s/t]*Log[-(t/MT2)] - 774*s^3*Log[-(t/MT2)]^2 - 
      1314*s^2*t*Log[-(t/MT2)]^2 - 630*s*t^2*Log[-(t/MT2)]^2 - 
      192*s^2*t*Log[t/s] - 384*s*t^2*Log[t/s] - 192*t^3*Log[t/s] + 
      6*Log[-(s/MT2)]*(76*s^3 + 242*s^2*t + 313*s*t^2 + 229*t^3 - 
        96*t*(s + t)^2*Log[t/s])))/(27*s^3*t^3) - 
   (MT2^4*(-9264*s^4 - 3282*Pi^2*s^4 - 34240*s^3*t - 11712*Pi^2*s^3*t - 
      50913*s^2*t^2 - 17280*Pi^2*s^2*t^2 - 34240*s*t^3 - 11712*Pi^2*s*t^3 - 
      9264*t^4 - 3282*Pi^2*t^4 + 18*t*(276*s^3 + 846*s^2*t + 884*s*t^2 + 
        349*t^3)*Log[-(s/MT2)]^2 + 1152*s^4*Log[s/t] + 3456*s^3*t*Log[s/t] + 
      3456*s^2*t^2*Log[s/t] + 1152*s*t^3*Log[s/t] - 14460*s^4*Log[-(t/MT2)] - 
      28164*s^3*t*Log[-(t/MT2)] - 31086*s^2*t^2*Log[-(t/MT2)] - 
      17436*s*t^3*Log[-(t/MT2)] - 3963*t^4*Log[-(t/MT2)] + 
      4608*s^4*Log[s/t]*Log[-(t/MT2)] + 13824*s^3*t*Log[s/t]*Log[-(t/MT2)] + 
      13824*s^2*t^2*Log[s/t]*Log[-(t/MT2)] + 4608*s*t^3*Log[s/t]*
       Log[-(t/MT2)] + 6282*s^4*Log[-(t/MT2)]^2 + 
      15912*s^3*t*Log[-(t/MT2)]^2 + 15228*s^2*t^2*Log[-(t/MT2)]^2 + 
      4968*s*t^3*Log[-(t/MT2)]^2 + 1152*s^3*t*Log[t/s] + 
      3456*s^2*t^2*Log[t/s] + 3456*s*t^3*Log[t/s] + 1152*t^4*Log[t/s] - 
      3*Log[-(s/MT2)]*(1321*s^4 + 5812*s^3*t + 10362*s^2*t^2 + 9388*s*t^3 + 
        4820*t^4 - 1536*t*(s + t)^3*Log[t/s])))/(72*s^4*t^4) - 
   (MT2^5*(-1527894*s^5 - 652200*Pi^2*s^5 - 7878145*s^4*t - 
      2898000*Pi^2*s^4*t - 15950440*s^3*t^2 - 5664000*Pi^2*s^3*t^2 - 
      15950440*s^2*t^3 - 5664000*Pi^2*s^2*t^3 - 7878145*s*t^4 - 
      2898000*Pi^2*s*t^4 - 1527894*t^5 - 652200*Pi^2*t^5 + 
      1800*t*(547*s^4 + 2218*s^3*t + 3402*s^2*t^2 + 2373*s*t^3 + 705*t^4)*
       Log[-(s/MT2)]^2 + 184320*s^5*Log[s/t] + 737280*s^4*t*Log[s/t] + 
      1105920*s^3*t^2*Log[s/t] + 737280*s^2*t^3*Log[s/t] + 
      184320*s*t^4*Log[s/t] - 3408180*s^5*Log[-(t/MT2)] - 
      8696340*s^4*t*Log[-(t/MT2)] - 12858960*s^3*t^2*Log[-(t/MT2)] - 
      10584240*s^2*t^3*Log[-(t/MT2)] - 4616760*s*t^4*Log[-(t/MT2)] - 
      837960*t^5*Log[-(t/MT2)] + 921600*s^5*Log[s/t]*Log[-(t/MT2)] + 
      3686400*s^4*t*Log[s/t]*Log[-(t/MT2)] + 5529600*s^3*t^2*Log[s/t]*
       Log[-(t/MT2)] + 3686400*s^2*t^3*Log[s/t]*Log[-(t/MT2)] + 
      921600*s*t^4*Log[s/t]*Log[-(t/MT2)] + 1269000*s^5*Log[-(t/MT2)]^2 + 
      4271400*s^4*t*Log[-(t/MT2)]^2 + 6123600*s^3*t^2*Log[-(t/MT2)]^2 + 
      3992400*s^2*t^3*Log[-(t/MT2)]^2 + 984600*s*t^4*Log[-(t/MT2)]^2 + 
      184320*s^4*t*Log[t/s] + 737280*s^3*t^2*Log[t/s] + 
      1105920*s^2*t^3*Log[t/s] + 737280*s*t^4*Log[t/s] + 
      184320*t^5*Log[t/s] - 60*Log[-(s/MT2)]*(13966*s^5 + 76946*s^4*t + 
        176404*s^3*t^2 + 214316*s^2*t^3 + 144939*s*t^4 + 56803*t^5 - 
        15360*t*(s + t)^4*Log[t/s])))/(4500*s^5*t^5) - 
   (MT2^6*(-4893484*s^6 - 2596200*Pi^2*s^6 - 34415340*s^5*t - 
      13809600*Pi^2*s^5*t - 89674875*s^4*t^2 - 33624000*Pi^2*s^4*t^2 - 
      120848000*s^3*t^3 - 44544000*Pi^2*s^3*t^3 - 89674875*s^2*t^4 - 
      33624000*Pi^2*s^2*t^4 - 34415340*s*t^5 - 13809600*Pi^2*s*t^5 - 
      4893484*t^6 - 2596200*Pi^2*t^6 + 1800*t*(2174*s^5 + 10975*s^4*t + 
        22260*s^3*t^2 + 22775*s^2*t^3 + 11926*s*t^4 + 2841*t^5)*
       Log[-(s/MT2)]^2 + 614400*s^6*Log[s/t] + 3072000*s^5*t*Log[s/t] + 
      6144000*s^4*t^2*Log[s/t] + 6144000*s^3*t^3*Log[s/t] + 
      3072000*s^2*t^4*Log[s/t] + 614400*s*t^5*Log[s/t] - 
      15272340*s^6*Log[-(t/MT2)] - 48347400*s^5*t*Log[-(t/MT2)] - 
      90456900*s^4*t^2*Log[-(t/MT2)] - 99273600*s^3*t^3*Log[-(t/MT2)] - 
      64333200*s^2*t^4*Log[-(t/MT2)] - 22946640*s*t^5*Log[-(t/MT2)] - 
      3490440*t^6*Log[-(t/MT2)] + 3686400*s^6*Log[s/t]*Log[-(t/MT2)] + 
      18432000*s^5*t*Log[s/t]*Log[-(t/MT2)] + 36864000*s^4*t^2*Log[s/t]*
       Log[-(t/MT2)] + 36864000*s^3*t^3*Log[s/t]*Log[-(t/MT2)] + 
      18432000*s^2*t^4*Log[s/t]*Log[-(t/MT2)] + 3686400*s*t^5*Log[s/t]*
       Log[-(t/MT2)] + 5113800*s^6*Log[-(t/MT2)]^2 + 
      21466800*s^5*t*Log[-(t/MT2)]^2 + 40995000*s^4*t^2*Log[-(t/MT2)]^2 + 
      40068000*s^3*t^3*Log[-(t/MT2)]^2 + 19755000*s^2*t^4*Log[-(t/MT2)]^2 + 
      3913200*s*t^5*Log[-(t/MT2)]^2 + 614400*s^5*t*Log[t/s] + 
      3072000*s^4*t^2*Log[t/s] + 6144000*s^3*t^3*Log[t/s] + 
      6144000*s^2*t^4*Log[t/s] + 3072000*s*t^5*Log[t/s] + 
      614400*t^6*Log[t/s] - 60*Log[-(s/MT2)]*(58174*s^6 + 382444*s^5*t + 
        1072220*s^4*t^2 + 1654560*s^3*t^3 + 1507615*s^2*t^4 + 805790*s*t^5 + 
        254539*t^6 - 61440*t*(s + t)^5*Log[t/s])))/(5400*s^6*t^6) - 
   (MT2^7*(-370199642*s^7 - 253457400*Pi^2*s^7 - 3555550110*s^6*t - 
      1570254000*Pi^2*s^6*t - 11492536902*s^5*t^2 - 4578638400*Pi^2*s^5*t^2 - 
      19664293425*s^4*t^3 - 7556976000*Pi^2*s^4*t^3 - 19664293425*s^3*t^4 - 
      7556976000*Pi^2*s^3*t^4 - 11492536902*s^2*t^5 - 
      4578638400*Pi^2*s^2*t^5 - 3555550110*s*t^6 - 1570254000*Pi^2*s*t^6 - 
      370199642*t^7 - 253457400*Pi^2*t^7 + 88200*t*(4327*s^6 + 26151*s^5*t + 
        66025*s^4*t^2 + 89305*s^3*t^3 + 68559*s^2*t^4 + 28741*s*t^5 + 
        5715*t^6)*Log[-(s/MT2)]^2 + 51609600*s^7*Log[s/t] + 
      309657600*s^6*t*Log[s/t] + 774144000*s^5*t^2*Log[s/t] + 
      1032192000*s^4*t^3*Log[s/t] + 774144000*s^3*t^4*Log[s/t] + 
      309657600*s^2*t^5*Log[s/t] + 51609600*s*t^6*Log[s/t] - 
      1629714660*s^7*Log[-(t/MT2)] - 6170076780*s^6*t*Log[-(t/MT2)] - 
      14018862060*s^5*t^2*Log[-(t/MT2)] - 19333920900*s^4*t^3*Log[-(t/MT2)] - 
      16710023400*s^3*t^4*Log[-(t/MT2)] - 8904044520*s^2*t^5*Log[-(t/MT2)] - 
      2687417040*s*t^6*Log[-(t/MT2)] - 352873920*t^7*Log[-(t/MT2)] + 
      361267200*s^7*Log[s/t]*Log[-(t/MT2)] + 2167603200*s^6*t*Log[s/t]*
       Log[-(t/MT2)] + 5419008000*s^5*t^2*Log[s/t]*Log[-(t/MT2)] + 
      7225344000*s^4*t^3*Log[s/t]*Log[-(t/MT2)] + 5419008000*s^3*t^4*Log[s/t]*
       Log[-(t/MT2)] + 2167603200*s^2*t^5*Log[s/t]*Log[-(t/MT2)] + 
      361267200*s*t^6*Log[s/t]*Log[-(t/MT2)] + 504063000*s^7*
       Log[-(t/MT2)]^2 + 2534956200*s^6*t*Log[-(t/MT2)]^2 + 
      6046903800*s^5*t^2*Log[-(t/MT2)]^2 + 7876701000*s^4*t^3*
       Log[-(t/MT2)]^2 + 5823405000*s^3*t^4*Log[-(t/MT2)]^2 + 
      2306518200*s^2*t^5*Log[-(t/MT2)]^2 + 381641400*s*t^6*Log[-(t/MT2)]^2 + 
      51609600*s^6*t*Log[t/s] + 309657600*s^5*t^2*Log[t/s] + 
      774144000*s^4*t^3*Log[t/s] + 1032192000*s^3*t^4*Log[t/s] + 
      774144000*s^2*t^5*Log[t/s] + 309657600*s*t^6*Log[t/s] + 
      51609600*t^7*Log[t/s] - 420*Log[-(s/MT2)]*(840176*s^7 + 6398612*s^6*t + 
        21200106*s^5*t^2 + 39785770*s^4*t^3 + 46033145*s^3*t^4 + 
        33378243*s^2*t^5 + 14690659*s*t^6 + 3880273*t^7 - 
        860160*t*(s + t)^6*Log[t/s])))/(154350*s^7*t^7) + 
   MT2^8*(90118249/(14700*s^8) + (137507*Pi^2)/(24*s^8) + 
     90118249/(14700*t^8) + (137507*Pi^2)/(24*t^8) + 
     1459931267/(17640*s*t^7) + (121552*Pi^2)/(3*s*t^7) + 
     145667797/(450*s^2*t^6) + (137648*Pi^2)/(s^2*t^6) + 
     1217523889/(1800*s^3*t^5) + (816256*Pi^2)/(3*s^3*t^5) + 
     493059745/(576*s^4*t^4) + (1016960*Pi^2)/(3*s^4*t^4) + 
     1217523889/(1800*s^5*t^3) + (816256*Pi^2)/(3*s^5*t^3) + 
     145667797/(450*s^6*t^2) + (137648*Pi^2)/(s^6*t^2) + 
     1459931267/(17640*s^7*t) + (121552*Pi^2)/(3*s^7*t) - 
     ((68968*s^7 + 485548*s^6*t + 1467480*s^5*t^2 + 2470510*s^4*t^3 + 
        2506840*s^3*t^4 + 1540140*s^2*t^5 + 538344*s*t^6 + 91869*t^7)*
       Log[-(s/MT2)]^2)/(8*s^8*t^7) - (1024*Log[s/t])/t^8 - 
     (7168*Log[s/t])/(s*t^7) - (21504*Log[s/t])/(s^2*t^6) - 
     (35840*Log[s/t])/(s^3*t^5) - (35840*Log[s/t])/(s^4*t^4) - 
     (21504*Log[s/t])/(s^5*t^3) - (7168*Log[s/t])/(s^6*t^2) - 
     (1024*Log[s/t])/(s^7*t) + (27561307*Log[-(t/MT2)])/(3360*s^8) + 
     (1581027*Log[-(t/MT2)])/(40*t^8) + (24407307*Log[-(t/MT2)])/
      (140*s*t^7) + (18677651*Log[-(t/MT2)])/(40*s^2*t^6) + 
     (46657429*Log[-(t/MT2)])/(60*s^3*t^5) + (13486303*Log[-(t/MT2)])/
      (16*s^4*t^4) + (35960807*Log[-(t/MT2)])/(60*s^5*t^3) + 
     (32514847*Log[-(t/MT2)])/(120*s^6*t^2) + (29781427*Log[-(t/MT2)])/
      (420*s^7*t) - (8192*Log[s/t]*Log[-(t/MT2)])/t^8 - 
     (57344*Log[s/t]*Log[-(t/MT2)])/(s*t^7) - (172032*Log[s/t]*Log[-(t/MT2)])/
      (s^2*t^6) - (286720*Log[s/t]*Log[-(t/MT2)])/(s^3*t^5) - 
     (286720*Log[s/t]*Log[-(t/MT2)])/(s^4*t^4) - 
     (172032*Log[s/t]*Log[-(t/MT2)])/(s^5*t^3) - 
     (57344*Log[s/t]*Log[-(t/MT2)])/(s^6*t^2) - (8192*Log[s/t]*Log[-(t/MT2)])/
      (s^7*t) - (91869*Log[-(t/MT2)]^2)/(8*t^8) - (67293*Log[-(t/MT2)]^2)/
      (s*t^7) - (385035*Log[-(t/MT2)]^2)/(2*s^2*t^6) - 
     (313355*Log[-(t/MT2)]^2)/(s^3*t^5) - (1235255*Log[-(t/MT2)]^2)/
      (4*s^4*t^4) - (183435*Log[-(t/MT2)]^2)/(s^5*t^3) - 
     (121387*Log[-(t/MT2)]^2)/(2*s^6*t^2) - (8621*Log[-(t/MT2)]^2)/(s^7*t) - 
     (1024*Log[t/s])/s^8 - (1024*Log[t/s])/(s*t^7) - 
     (7168*Log[t/s])/(s^2*t^6) - (21504*Log[t/s])/(s^3*t^5) - 
     (35840*Log[t/s])/(s^4*t^4) - (35840*Log[t/s])/(s^5*t^3) - 
     (21504*Log[t/s])/(s^6*t^2) - (7168*Log[t/s])/(s^7*t) + 
     (Log[-(s/MT2)]*(27561307*s^8 + 238251416*s^7*t + 910415716*s^6*t^2 + 
        2013805192*s^5*t^3 + 2832123630*s^4*t^4 + 2612816024*s^3*t^5 + 
        1568922684*s^2*t^6 + 585775368*s*t^7 + 132806268*t^8 - 
        27525120*t*(s + t)^7*Log[t/s]))/(3360*s^8*t^8)) + 
   (MT2^9*(-42117925360*s^9 + 2*(-17359281013 + 145159030800*Pi^2)*s^9 + 
      640*(3952572299 + 3204914580*Pi^2)*s^8*t + 
      5*(9686078669 + 51278633280*Pi^2)*s^8*t + 
      1568*(7342161269 + 4439836800*Pi^2)*s^7*t^2 + 
      64*(38951458703 + 31078857600*Pi^2)*s^7*t^2 + 
      6272*(4021623793 + 2191190400*Pi^2)*s^6*t^3 + 
      1568*(7255614461 + 4382380800*Pi^2)*s^6*t^3 + 
      343000*(94073077 + 49821696*Pi^2)*s^5*t^4 + 
      6272*(4000347703 + 2179699200*Pi^2)*s^5*t^4 + 
      343000*(94073077 + 49821696*Pi^2)*s^4*t^5 + 
      6272*(4000347703 + 2179699200*Pi^2)*s^4*t^5 + 
      6272*(4021623793 + 2191190400*Pi^2)*s^3*t^6 + 
      1568*(7255614461 + 4382380800*Pi^2)*s^3*t^6 + 
      1568*(7342161269 + 4439836800*Pi^2)*s^2*t^7 + 
      64*(38951458703 + 31078857600*Pi^2)*s^2*t^7 + 
      640*(3952572299 + 3204914580*Pi^2)*s*t^8 + 
      5*(9686078669 + 51278633280*Pi^2)*s*t^8 - 42117925360*t^9 + 
      2*(-17359281013 + 145159030800*Pi^2)*t^9 + 
      280*(168771242*s^9 + 1500906256*s^8*t + 5865846896*s^7*t^2 + 
        13189349152*s^6*t^3 + 18726604820*s^5*t^4 + 17291145424*s^4*t^5 + 
        10248852152*s^3*t^6 + 3653638864*s^2*t^7 + 650825651*s*t^8 + 
        18350080*t^9)*(1 + 9*Log[-(s/MT2)]) - 
      39200*s*t*(5720*s^7 + 44044*s^6*t + 147224*s^5*t^2 + 278110*s^4*t^3 + 
        322840*s^3*t^4 + 233100*s^2*t^5 + 99368*s*t^6 + 20613*t^7)*
       (2 + 18*Log[-(s/MT2)] + 81*Log[-(s/MT2)]^2) - 
      39200*t*(131787*s^8 + 1061160*s^7*t + 3743628*s^6*t^2 + 
        7562520*s^5*t^3 + 9578590*s^4*t^4 + 7806232*s^3*t^5 + 
        4017804*s^2*t^6 + 1213480*s*t^7 + 184453*t^8)*(2 + 18*Log[-(s/MT2)] + 
        81*Log[-(s/MT2)]^2) + 280*(18350080*s^9 + 650825651*s^8*t + 
        3653638864*s^7*t^2 + 10248852152*s^6*t^3 + 17291145424*s^5*t^4 + 
        18726604820*s^4*t^5 + 13189349152*s^3*t^6 + 5865846896*s^2*t^7 + 
        1500906256*s*t^8 + 168771242*t^9)*(1 + 9*Log[-(t/MT2)]) + 
      280*s*(875253683*s^8 + 3937344208*s^7*t + 10600829624*s^6*t^2 + 
        17610694864*s^5*t^3 + 18927183380*s^4*t^4 + 13271763232*s^3*t^5 + 
        5885805296*s^2*t^6 + 1503068416*s*t^7 + 168771242*t^8 - 
        165150720*(s + t)^8*Log[s/t])*(1 + 9*Log[-(t/MT2)]) - 
      39200*s*t*(20613*s^7 + 99368*s^6*t + 233100*s^5*t^2 + 322840*s^4*t^3 + 
        278110*s^3*t^4 + 147224*s^2*t^5 + 44044*s*t^6 + 5720*t^7)*
       (2 + 18*Log[-(t/MT2)] + 81*Log[-(t/MT2)]^2) - 
      39200*s*(184453*s^8 + 1213480*s^7*t + 4017804*s^6*t^2 + 
        7806232*s^5*t^3 + 9578590*s^4*t^4 + 7562520*s^3*t^5 + 
        3743628*s^2*t^6 + 1061160*s*t^7 + 131787*t^8)*(2 + 18*Log[-(t/MT2)] + 
        81*Log[-(t/MT2)]^2) + 280*t*(1 + 9*Log[-(s/MT2)])*
       (168771242*s^8 + 1503068416*s^7*t + 5885805296*s^6*t^2 + 
        13271763232*s^5*t^3 + 18927183380*s^4*t^4 + 17610694864*s^3*t^5 + 
        10600829624*s^2*t^6 + 3937344208*s*t^7 + 875253683*t^8 - 
        165150720*(s + t)^8*Log[t/s])))/(14288400*s^9*t^9) + 
   (MT2^10*(-156407405616*s^10 + 24*(-19504454549 + 48279136500*Pi^2)*s^10 + 
      972*(10083243781 + 9468015200*Pi^2)*s^9*t + 
      4*(-12818809243 + 255636410400*Pi^2)*s^9*t + 
      3888*(14090502353 + 9174916800*Pi^2)*s^8*t^2 + 
      243*(40062691517 + 36699667200*Pi^2)*s^8*t^2 + 
      112896*(1277112733 + 727070400*Pi^2)*s^7*t^3 + 
      15552*(3482244251 + 2261996800*Pi^2)*s^7*t^3 + 
      127008*(1128043611 + 642073600*Pi^2)*s^6*t^4 + 
      10584*(21378261833 + 11557324800*Pi^2)*s^6*t^4 + 
      338688*(1333506817 + 720921600*Pi^2)*s^5*t^5 + 
      127008*(1128043611 + 642073600*Pi^2)*s^4*t^6 + 
      10584*(21378261833 + 11557324800*Pi^2)*s^4*t^6 + 
      112896*(1277112733 + 727070400*Pi^2)*s^3*t^7 + 
      15552*(3482244251 + 2261996800*Pi^2)*s^3*t^7 + 
      3888*(14090502353 + 9174916800*Pi^2)*s^2*t^8 + 
      243*(40062691517 + 36699667200*Pi^2)*s^2*t^8 + 
      972*(10083243781 + 9468015200*Pi^2)*s*t^9 + 
      4*(-12818809243 + 255636410400*Pi^2)*s*t^9 - 156407405616*t^10 + 
      24*(-19504454549 + 48279136500*Pi^2)*t^10 + 
      252*(686724596*s^10 + 6785989164*s^9*t + 29905498656*s^8*t^2 + 
        77262767904*s^7*t^3 + 129247353396*s^6*t^4 + 145662354180*s^5*t^5 + 
        111212942568*s^4*t^6 + 56051768232*s^3*t^7 + 17331739137*s^2*t^8 + 
        2713612145*s*t^9 + 66060288*t^10)*(1 + 10*Log[-(s/MT2)]) - 
      63504*s*t*(21879*s^8 + 190476*s^7*t + 732732*s^6*t^2 + 
        1631322*s^5*t^3 + 2308698*s^4*t^4 + 2141244*s^3*t^5 + 
        1286316*s^2*t^6 + 469035*s*t^7 + 84883*t^8)*(1 + 10*Log[-(s/MT2)] + 
        50*Log[-(s/MT2)]^2) - 63504*t*(526719*s^9 + 4766211*s^8*t + 
        19188396*s^7*t^2 + 45127740*s^6*t^3 + 68368986*s^5*t^4 + 
        69272154*s^4*t^5 + 47041596*s^3*t^6 + 20750508*s^2*t^7 + 
        5482539*s*t^8 + 740243*t^9)*(1 + 10*Log[-(s/MT2)] + 
        50*Log[-(s/MT2)]^2) + 252*(66060288*s^10 + 2713612145*s^9*t + 
        17331739137*s^8*t^2 + 56051768232*s^7*t^3 + 111212942568*s^6*t^4 + 
        145662354180*s^5*t^5 + 129247353396*s^4*t^6 + 77262767904*s^3*t^7 + 
        29905498656*s^2*t^8 + 6785989164*s*t^9 + 686724596*t^10)*
       (1 + 10*Log[-(t/MT2)]) + 252*s*(3648024433*s^9 + 18690988545*s^8*t + 
        58027088808*s^7*t^2 + 113371084008*s^6*t^3 + 147359406852*s^5*t^4 + 
        130178745396*s^4*t^5 + 77601617184*s^3*t^6 + 29979012096*s^2*t^7 + 
        6793196364*s*t^8 + 686724596*t^9 - 660602880*(s + t)^9*Log[s/t])*
       (1 + 10*Log[-(t/MT2)]) - 63504*s*t*(84883*s^8 + 469035*s^7*t + 
        1286316*s^6*t^2 + 2141244*s^5*t^3 + 2308698*s^4*t^4 + 
        1631322*s^3*t^5 + 732732*s^2*t^6 + 190476*s*t^7 + 21879*t^8)*
       (1 + 10*Log[-(t/MT2)] + 50*Log[-(t/MT2)]^2) - 
      63504*s*(740243*s^9 + 5482539*s^8*t + 20750508*s^7*t^2 + 
        47041596*s^6*t^3 + 69272154*s^5*t^4 + 68368986*s^4*t^5 + 
        45127740*s^3*t^6 + 19188396*s^2*t^7 + 4766211*s*t^8 + 526719*t^9)*
       (1 + 10*Log[-(t/MT2)] + 50*Log[-(t/MT2)]^2) + 
      252*t*(1 + 10*Log[-(s/MT2)])*(686724596*s^9 + 6793196364*s^8*t + 
        29979012096*s^7*t^2 + 77601617184*s^6*t^3 + 130178745396*s^5*t^4 + 
        147359406852*s^4*t^5 + 113371084008*s^3*t^6 + 58027088808*s^2*t^7 + 
        18690988545*s*t^8 + 3648024433*t^9 - 660602880*(s + t)^9*Log[t/s])))/
    (15876000*s^10*t^10) + ((Pi^2 + Log[-(s/MT2)]^2)*Log[1 + t/s])/2 + 
   (Log[-(t/MT2)]^2*Log[1 + t/s])/2 + Log[-(t/MT2)]*PolyLog[2, -(t/s)] - 
   Log[-(s/MT2)]*(Log[-(t/MT2)]*Log[1 + t/s] + PolyLog[2, -(t/s)]) - 
   PolyLog[3, -(t/s)] + 7*Zeta[3], f1E6w3HE[t, u, s] -> 
  (Pi^2*Log[-(t/MT2)])/6 + (2*Pi^2*Log[-(u/MT2)])/3 - 
   (Log[-(t/MT2)]*Log[-(u/MT2)]^2)/2 + Log[-(u/MT2)]^3/6 - 
   (MT2*(4*t + 3*Pi^2*t + 4*u + 3*Pi^2*u - 5*u*Log[-(t/MT2)]^2 - 
      4*t*Log[t/u] - 4*t*Log[-(u/MT2)] + 2*u*Log[-(u/MT2)] - 
      4*t*Log[t/u]*Log[-(u/MT2)] - 5*t*Log[-(u/MT2)]^2 - 4*u*Log[u/t] + 
      2*Log[-(t/MT2)]*(t - 2*u - 2*u*Log[u/t])))/(t*u) - 
   (MT2^2*(120*t^2 + 35*Pi^2*t^2 + 186*t*u + 64*Pi^2*t*u + 120*u^2 + 
      35*Pi^2*u^2 - 9*u*(6*t + 7*u)*Log[-(t/MT2)]^2 - 24*t^2*Log[t/u] - 
      24*t*u*Log[t/u] + 60*t^2*Log[-(u/MT2)] + 54*t*u*Log[-(u/MT2)] + 
      33*u^2*Log[-(u/MT2)] - 48*t^2*Log[t/u]*Log[-(u/MT2)] - 
      48*t*u*Log[t/u]*Log[-(u/MT2)] - 63*t^2*Log[-(u/MT2)]^2 - 
      54*t*u*Log[-(u/MT2)]^2 - 24*t*u*Log[u/t] - 24*u^2*Log[u/t] + 
      Log[-(t/MT2)]*(33*t^2 + 54*t*u + 60*u^2 - 48*u*(t + u)*Log[u/t])))/
    (6*t^2*u^2) - (MT2^3*(1354*t^3 + 414*Pi^2*t^3 + 3405*t^2*u + 
      1116*Pi^2*t^2*u + 3405*t*u^2 + 1116*Pi^2*t*u^2 + 1354*u^3 + 
      414*Pi^2*u^3 - 18*u*(35*t^2 + 73*t*u + 43*u^2)*Log[-(t/MT2)]^2 - 
      192*t^3*Log[t/u] - 384*t^2*u*Log[t/u] - 192*t*u^2*Log[t/u] + 
      1374*t^3*Log[-(u/MT2)] + 1878*t^2*u*Log[-(u/MT2)] + 
      1452*t*u^2*Log[-(u/MT2)] + 456*u^3*Log[-(u/MT2)] - 
      576*t^3*Log[t/u]*Log[-(u/MT2)] - 1152*t^2*u*Log[t/u]*Log[-(u/MT2)] - 
      576*t*u^2*Log[t/u]*Log[-(u/MT2)] - 774*t^3*Log[-(u/MT2)]^2 - 
      1314*t^2*u*Log[-(u/MT2)]^2 - 630*t*u^2*Log[-(u/MT2)]^2 - 
      192*t^2*u*Log[u/t] - 384*t*u^2*Log[u/t] - 192*u^3*Log[u/t] + 
      6*Log[-(t/MT2)]*(76*t^3 + 242*t^2*u + 313*t*u^2 + 229*u^3 - 
        96*u*(t + u)^2*Log[u/t])))/(27*t^3*u^3) + 
   (MT2^4*(-9264*t^4 - 3282*Pi^2*t^4 - 34240*t^3*u - 11712*Pi^2*t^3*u - 
      50913*t^2*u^2 - 17280*Pi^2*t^2*u^2 - 34240*t*u^3 - 11712*Pi^2*t*u^3 - 
      9264*u^4 - 3282*Pi^2*u^4 + 18*u*(276*t^3 + 846*t^2*u + 884*t*u^2 + 
        349*u^3)*Log[-(t/MT2)]^2 + 1152*t^4*Log[t/u] + 3456*t^3*u*Log[t/u] + 
      3456*t^2*u^2*Log[t/u] + 1152*t*u^3*Log[t/u] - 14460*t^4*Log[-(u/MT2)] - 
      28164*t^3*u*Log[-(u/MT2)] - 31086*t^2*u^2*Log[-(u/MT2)] - 
      17436*t*u^3*Log[-(u/MT2)] - 3963*u^4*Log[-(u/MT2)] + 
      4608*t^4*Log[t/u]*Log[-(u/MT2)] + 13824*t^3*u*Log[t/u]*Log[-(u/MT2)] + 
      13824*t^2*u^2*Log[t/u]*Log[-(u/MT2)] + 4608*t*u^3*Log[t/u]*
       Log[-(u/MT2)] + 6282*t^4*Log[-(u/MT2)]^2 + 
      15912*t^3*u*Log[-(u/MT2)]^2 + 15228*t^2*u^2*Log[-(u/MT2)]^2 + 
      4968*t*u^3*Log[-(u/MT2)]^2 + 1152*t^3*u*Log[u/t] + 
      3456*t^2*u^2*Log[u/t] + 3456*t*u^3*Log[u/t] + 1152*u^4*Log[u/t] - 
      3*Log[-(t/MT2)]*(1321*t^4 + 5812*t^3*u + 10362*t^2*u^2 + 9388*t*u^3 + 
        4820*u^4 - 1536*u*(t + u)^3*Log[u/t])))/(72*t^4*u^4) + 
   (MT2^5*(-1527894*t^5 - 652200*Pi^2*t^5 - 7878145*t^4*u - 
      2898000*Pi^2*t^4*u - 15950440*t^3*u^2 - 5664000*Pi^2*t^3*u^2 - 
      15950440*t^2*u^3 - 5664000*Pi^2*t^2*u^3 - 7878145*t*u^4 - 
      2898000*Pi^2*t*u^4 - 1527894*u^5 - 652200*Pi^2*u^5 + 
      1800*u*(547*t^4 + 2218*t^3*u + 3402*t^2*u^2 + 2373*t*u^3 + 705*u^4)*
       Log[-(t/MT2)]^2 + 184320*t^5*Log[t/u] + 737280*t^4*u*Log[t/u] + 
      1105920*t^3*u^2*Log[t/u] + 737280*t^2*u^3*Log[t/u] + 
      184320*t*u^4*Log[t/u] - 3408180*t^5*Log[-(u/MT2)] - 
      8696340*t^4*u*Log[-(u/MT2)] - 12858960*t^3*u^2*Log[-(u/MT2)] - 
      10584240*t^2*u^3*Log[-(u/MT2)] - 4616760*t*u^4*Log[-(u/MT2)] - 
      837960*u^5*Log[-(u/MT2)] + 921600*t^5*Log[t/u]*Log[-(u/MT2)] + 
      3686400*t^4*u*Log[t/u]*Log[-(u/MT2)] + 5529600*t^3*u^2*Log[t/u]*
       Log[-(u/MT2)] + 3686400*t^2*u^3*Log[t/u]*Log[-(u/MT2)] + 
      921600*t*u^4*Log[t/u]*Log[-(u/MT2)] + 1269000*t^5*Log[-(u/MT2)]^2 + 
      4271400*t^4*u*Log[-(u/MT2)]^2 + 6123600*t^3*u^2*Log[-(u/MT2)]^2 + 
      3992400*t^2*u^3*Log[-(u/MT2)]^2 + 984600*t*u^4*Log[-(u/MT2)]^2 + 
      184320*t^4*u*Log[u/t] + 737280*t^3*u^2*Log[u/t] + 
      1105920*t^2*u^3*Log[u/t] + 737280*t*u^4*Log[u/t] + 
      184320*u^5*Log[u/t] - 60*Log[-(t/MT2)]*(13966*t^5 + 76946*t^4*u + 
        176404*t^3*u^2 + 214316*t^2*u^3 + 144939*t*u^4 + 56803*u^5 - 
        15360*u*(t + u)^4*Log[u/t])))/(4500*t^5*u^5) + 
   (MT2^6*(-4893484*t^6 - 2596200*Pi^2*t^6 - 34415340*t^5*u - 
      13809600*Pi^2*t^5*u - 89674875*t^4*u^2 - 33624000*Pi^2*t^4*u^2 - 
      120848000*t^3*u^3 - 44544000*Pi^2*t^3*u^3 - 89674875*t^2*u^4 - 
      33624000*Pi^2*t^2*u^4 - 34415340*t*u^5 - 13809600*Pi^2*t*u^5 - 
      4893484*u^6 - 2596200*Pi^2*u^6 + 1800*u*(2174*t^5 + 10975*t^4*u + 
        22260*t^3*u^2 + 22775*t^2*u^3 + 11926*t*u^4 + 2841*u^5)*
       Log[-(t/MT2)]^2 + 614400*t^6*Log[t/u] + 3072000*t^5*u*Log[t/u] + 
      6144000*t^4*u^2*Log[t/u] + 6144000*t^3*u^3*Log[t/u] + 
      3072000*t^2*u^4*Log[t/u] + 614400*t*u^5*Log[t/u] - 
      15272340*t^6*Log[-(u/MT2)] - 48347400*t^5*u*Log[-(u/MT2)] - 
      90456900*t^4*u^2*Log[-(u/MT2)] - 99273600*t^3*u^3*Log[-(u/MT2)] - 
      64333200*t^2*u^4*Log[-(u/MT2)] - 22946640*t*u^5*Log[-(u/MT2)] - 
      3490440*u^6*Log[-(u/MT2)] + 3686400*t^6*Log[t/u]*Log[-(u/MT2)] + 
      18432000*t^5*u*Log[t/u]*Log[-(u/MT2)] + 36864000*t^4*u^2*Log[t/u]*
       Log[-(u/MT2)] + 36864000*t^3*u^3*Log[t/u]*Log[-(u/MT2)] + 
      18432000*t^2*u^4*Log[t/u]*Log[-(u/MT2)] + 3686400*t*u^5*Log[t/u]*
       Log[-(u/MT2)] + 5113800*t^6*Log[-(u/MT2)]^2 + 
      21466800*t^5*u*Log[-(u/MT2)]^2 + 40995000*t^4*u^2*Log[-(u/MT2)]^2 + 
      40068000*t^3*u^3*Log[-(u/MT2)]^2 + 19755000*t^2*u^4*Log[-(u/MT2)]^2 + 
      3913200*t*u^5*Log[-(u/MT2)]^2 + 614400*t^5*u*Log[u/t] + 
      3072000*t^4*u^2*Log[u/t] + 6144000*t^3*u^3*Log[u/t] + 
      6144000*t^2*u^4*Log[u/t] + 3072000*t*u^5*Log[u/t] + 
      614400*u^6*Log[u/t] - 60*Log[-(t/MT2)]*(58174*t^6 + 382444*t^5*u + 
        1072220*t^4*u^2 + 1654560*t^3*u^3 + 1507615*t^2*u^4 + 805790*t*u^5 + 
        254539*u^6 - 61440*u*(t + u)^5*Log[u/t])))/(5400*t^6*u^6) + 
   (MT2^7*(-370199642*t^7 - 253457400*Pi^2*t^7 - 3555550110*t^6*u - 
      1570254000*Pi^2*t^6*u - 11492536902*t^5*u^2 - 4578638400*Pi^2*t^5*u^2 - 
      19664293425*t^4*u^3 - 7556976000*Pi^2*t^4*u^3 - 19664293425*t^3*u^4 - 
      7556976000*Pi^2*t^3*u^4 - 11492536902*t^2*u^5 - 
      4578638400*Pi^2*t^2*u^5 - 3555550110*t*u^6 - 1570254000*Pi^2*t*u^6 - 
      370199642*u^7 - 253457400*Pi^2*u^7 + 88200*u*(4327*t^6 + 26151*t^5*u + 
        66025*t^4*u^2 + 89305*t^3*u^3 + 68559*t^2*u^4 + 28741*t*u^5 + 
        5715*u^6)*Log[-(t/MT2)]^2 + 51609600*t^7*Log[t/u] + 
      309657600*t^6*u*Log[t/u] + 774144000*t^5*u^2*Log[t/u] + 
      1032192000*t^4*u^3*Log[t/u] + 774144000*t^3*u^4*Log[t/u] + 
      309657600*t^2*u^5*Log[t/u] + 51609600*t*u^6*Log[t/u] - 
      1629714660*t^7*Log[-(u/MT2)] - 6170076780*t^6*u*Log[-(u/MT2)] - 
      14018862060*t^5*u^2*Log[-(u/MT2)] - 19333920900*t^4*u^3*Log[-(u/MT2)] - 
      16710023400*t^3*u^4*Log[-(u/MT2)] - 8904044520*t^2*u^5*Log[-(u/MT2)] - 
      2687417040*t*u^6*Log[-(u/MT2)] - 352873920*u^7*Log[-(u/MT2)] + 
      361267200*t^7*Log[t/u]*Log[-(u/MT2)] + 2167603200*t^6*u*Log[t/u]*
       Log[-(u/MT2)] + 5419008000*t^5*u^2*Log[t/u]*Log[-(u/MT2)] + 
      7225344000*t^4*u^3*Log[t/u]*Log[-(u/MT2)] + 5419008000*t^3*u^4*Log[t/u]*
       Log[-(u/MT2)] + 2167603200*t^2*u^5*Log[t/u]*Log[-(u/MT2)] + 
      361267200*t*u^6*Log[t/u]*Log[-(u/MT2)] + 504063000*t^7*
       Log[-(u/MT2)]^2 + 2534956200*t^6*u*Log[-(u/MT2)]^2 + 
      6046903800*t^5*u^2*Log[-(u/MT2)]^2 + 7876701000*t^4*u^3*
       Log[-(u/MT2)]^2 + 5823405000*t^3*u^4*Log[-(u/MT2)]^2 + 
      2306518200*t^2*u^5*Log[-(u/MT2)]^2 + 381641400*t*u^6*Log[-(u/MT2)]^2 + 
      51609600*t^6*u*Log[u/t] + 309657600*t^5*u^2*Log[u/t] + 
      774144000*t^4*u^3*Log[u/t] + 1032192000*t^3*u^4*Log[u/t] + 
      774144000*t^2*u^5*Log[u/t] + 309657600*t*u^6*Log[u/t] + 
      51609600*u^7*Log[u/t] - 420*Log[-(t/MT2)]*(840176*t^7 + 6398612*t^6*u + 
        21200106*t^5*u^2 + 39785770*t^4*u^3 + 46033145*t^3*u^4 + 
        33378243*t^2*u^5 + 14690659*t*u^6 + 3880273*u^7 - 
        860160*u*(t + u)^6*Log[u/t])))/(154350*t^7*u^7) - 
   MT2^8*(90118249/(14700*t^8) + (137507*Pi^2)/(24*t^8) + 
     90118249/(14700*u^8) + (137507*Pi^2)/(24*u^8) + 
     1459931267/(17640*t*u^7) + (121552*Pi^2)/(3*t*u^7) + 
     145667797/(450*t^2*u^6) + (137648*Pi^2)/(t^2*u^6) + 
     1217523889/(1800*t^3*u^5) + (816256*Pi^2)/(3*t^3*u^5) + 
     493059745/(576*t^4*u^4) + (1016960*Pi^2)/(3*t^4*u^4) + 
     1217523889/(1800*t^5*u^3) + (816256*Pi^2)/(3*t^5*u^3) + 
     145667797/(450*t^6*u^2) + (137648*Pi^2)/(t^6*u^2) + 
     1459931267/(17640*t^7*u) + (121552*Pi^2)/(3*t^7*u) - 
     ((68968*t^7 + 485548*t^6*u + 1467480*t^5*u^2 + 2470510*t^4*u^3 + 
        2506840*t^3*u^4 + 1540140*t^2*u^5 + 538344*t*u^6 + 91869*u^7)*
       Log[-(t/MT2)]^2)/(8*t^8*u^7) - (1024*Log[t/u])/u^8 - 
     (7168*Log[t/u])/(t*u^7) - (21504*Log[t/u])/(t^2*u^6) - 
     (35840*Log[t/u])/(t^3*u^5) - (35840*Log[t/u])/(t^4*u^4) - 
     (21504*Log[t/u])/(t^5*u^3) - (7168*Log[t/u])/(t^6*u^2) - 
     (1024*Log[t/u])/(t^7*u) + (27561307*Log[-(u/MT2)])/(3360*t^8) + 
     (1581027*Log[-(u/MT2)])/(40*u^8) + (24407307*Log[-(u/MT2)])/
      (140*t*u^7) + (18677651*Log[-(u/MT2)])/(40*t^2*u^6) + 
     (46657429*Log[-(u/MT2)])/(60*t^3*u^5) + (13486303*Log[-(u/MT2)])/
      (16*t^4*u^4) + (35960807*Log[-(u/MT2)])/(60*t^5*u^3) + 
     (32514847*Log[-(u/MT2)])/(120*t^6*u^2) + (29781427*Log[-(u/MT2)])/
      (420*t^7*u) - (8192*Log[t/u]*Log[-(u/MT2)])/u^8 - 
     (57344*Log[t/u]*Log[-(u/MT2)])/(t*u^7) - (172032*Log[t/u]*Log[-(u/MT2)])/
      (t^2*u^6) - (286720*Log[t/u]*Log[-(u/MT2)])/(t^3*u^5) - 
     (286720*Log[t/u]*Log[-(u/MT2)])/(t^4*u^4) - 
     (172032*Log[t/u]*Log[-(u/MT2)])/(t^5*u^3) - 
     (57344*Log[t/u]*Log[-(u/MT2)])/(t^6*u^2) - (8192*Log[t/u]*Log[-(u/MT2)])/
      (t^7*u) - (91869*Log[-(u/MT2)]^2)/(8*u^8) - (67293*Log[-(u/MT2)]^2)/
      (t*u^7) - (385035*Log[-(u/MT2)]^2)/(2*t^2*u^6) - 
     (313355*Log[-(u/MT2)]^2)/(t^3*u^5) - (1235255*Log[-(u/MT2)]^2)/
      (4*t^4*u^4) - (183435*Log[-(u/MT2)]^2)/(t^5*u^3) - 
     (121387*Log[-(u/MT2)]^2)/(2*t^6*u^2) - (8621*Log[-(u/MT2)]^2)/(t^7*u) - 
     (1024*Log[u/t])/t^8 - (1024*Log[u/t])/(t*u^7) - 
     (7168*Log[u/t])/(t^2*u^6) - (21504*Log[u/t])/(t^3*u^5) - 
     (35840*Log[u/t])/(t^4*u^4) - (35840*Log[u/t])/(t^5*u^3) - 
     (21504*Log[u/t])/(t^6*u^2) - (7168*Log[u/t])/(t^7*u) + 
     (Log[-(t/MT2)]*(27561307*t^8 + 238251416*t^7*u + 910415716*t^6*u^2 + 
        2013805192*t^5*u^3 + 2832123630*t^4*u^4 + 2612816024*t^3*u^5 + 
        1568922684*t^2*u^6 + 585775368*t*u^7 + 132806268*u^8 - 
        27525120*u*(t + u)^7*Log[u/t]))/(3360*t^8*u^8)) - 
   (MT2^9*(-42117925360*t^9 + 2*(-17359281013 + 145159030800*Pi^2)*t^9 + 
      640*(3952572299 + 3204914580*Pi^2)*t^8*u + 
      5*(9686078669 + 51278633280*Pi^2)*t^8*u + 
      1568*(7342161269 + 4439836800*Pi^2)*t^7*u^2 + 
      64*(38951458703 + 31078857600*Pi^2)*t^7*u^2 + 
      6272*(4021623793 + 2191190400*Pi^2)*t^6*u^3 + 
      1568*(7255614461 + 4382380800*Pi^2)*t^6*u^3 + 
      343000*(94073077 + 49821696*Pi^2)*t^5*u^4 + 
      6272*(4000347703 + 2179699200*Pi^2)*t^5*u^4 + 
      343000*(94073077 + 49821696*Pi^2)*t^4*u^5 + 
      6272*(4000347703 + 2179699200*Pi^2)*t^4*u^5 + 
      6272*(4021623793 + 2191190400*Pi^2)*t^3*u^6 + 
      1568*(7255614461 + 4382380800*Pi^2)*t^3*u^6 + 
      1568*(7342161269 + 4439836800*Pi^2)*t^2*u^7 + 
      64*(38951458703 + 31078857600*Pi^2)*t^2*u^7 + 
      640*(3952572299 + 3204914580*Pi^2)*t*u^8 + 
      5*(9686078669 + 51278633280*Pi^2)*t*u^8 - 42117925360*u^9 + 
      2*(-17359281013 + 145159030800*Pi^2)*u^9 + 
      280*(168771242*t^9 + 1500906256*t^8*u + 5865846896*t^7*u^2 + 
        13189349152*t^6*u^3 + 18726604820*t^5*u^4 + 17291145424*t^4*u^5 + 
        10248852152*t^3*u^6 + 3653638864*t^2*u^7 + 650825651*t*u^8 + 
        18350080*u^9)*(1 + 9*Log[-(t/MT2)]) - 
      39200*t*u*(5720*t^7 + 44044*t^6*u + 147224*t^5*u^2 + 278110*t^4*u^3 + 
        322840*t^3*u^4 + 233100*t^2*u^5 + 99368*t*u^6 + 20613*u^7)*
       (2 + 18*Log[-(t/MT2)] + 81*Log[-(t/MT2)]^2) - 
      39200*u*(131787*t^8 + 1061160*t^7*u + 3743628*t^6*u^2 + 
        7562520*t^5*u^3 + 9578590*t^4*u^4 + 7806232*t^3*u^5 + 
        4017804*t^2*u^6 + 1213480*t*u^7 + 184453*u^8)*(2 + 18*Log[-(t/MT2)] + 
        81*Log[-(t/MT2)]^2) + 280*(18350080*t^9 + 650825651*t^8*u + 
        3653638864*t^7*u^2 + 10248852152*t^6*u^3 + 17291145424*t^5*u^4 + 
        18726604820*t^4*u^5 + 13189349152*t^3*u^6 + 5865846896*t^2*u^7 + 
        1500906256*t*u^8 + 168771242*u^9)*(1 + 9*Log[-(u/MT2)]) + 
      280*t*(875253683*t^8 + 3937344208*t^7*u + 10600829624*t^6*u^2 + 
        17610694864*t^5*u^3 + 18927183380*t^4*u^4 + 13271763232*t^3*u^5 + 
        5885805296*t^2*u^6 + 1503068416*t*u^7 + 168771242*u^8 - 
        165150720*(t + u)^8*Log[t/u])*(1 + 9*Log[-(u/MT2)]) - 
      39200*t*u*(20613*t^7 + 99368*t^6*u + 233100*t^5*u^2 + 322840*t^4*u^3 + 
        278110*t^3*u^4 + 147224*t^2*u^5 + 44044*t*u^6 + 5720*u^7)*
       (2 + 18*Log[-(u/MT2)] + 81*Log[-(u/MT2)]^2) - 
      39200*t*(184453*t^8 + 1213480*t^7*u + 4017804*t^6*u^2 + 
        7806232*t^5*u^3 + 9578590*t^4*u^4 + 7562520*t^3*u^5 + 
        3743628*t^2*u^6 + 1061160*t*u^7 + 131787*u^8)*(2 + 18*Log[-(u/MT2)] + 
        81*Log[-(u/MT2)]^2) + 280*u*(1 + 9*Log[-(t/MT2)])*
       (168771242*t^8 + 1503068416*t^7*u + 5885805296*t^6*u^2 + 
        13271763232*t^5*u^3 + 18927183380*t^4*u^4 + 17610694864*t^3*u^5 + 
        10600829624*t^2*u^6 + 3937344208*t*u^7 + 875253683*u^8 - 
        165150720*(t + u)^8*Log[u/t])))/(14288400*t^9*u^9) - 
   (MT2^10*(-156407405616*t^10 + 24*(-19504454549 + 48279136500*Pi^2)*t^10 + 
      972*(10083243781 + 9468015200*Pi^2)*t^9*u + 
      4*(-12818809243 + 255636410400*Pi^2)*t^9*u + 
      3888*(14090502353 + 9174916800*Pi^2)*t^8*u^2 + 
      243*(40062691517 + 36699667200*Pi^2)*t^8*u^2 + 
      112896*(1277112733 + 727070400*Pi^2)*t^7*u^3 + 
      15552*(3482244251 + 2261996800*Pi^2)*t^7*u^3 + 
      127008*(1128043611 + 642073600*Pi^2)*t^6*u^4 + 
      10584*(21378261833 + 11557324800*Pi^2)*t^6*u^4 + 
      338688*(1333506817 + 720921600*Pi^2)*t^5*u^5 + 
      127008*(1128043611 + 642073600*Pi^2)*t^4*u^6 + 
      10584*(21378261833 + 11557324800*Pi^2)*t^4*u^6 + 
      112896*(1277112733 + 727070400*Pi^2)*t^3*u^7 + 
      15552*(3482244251 + 2261996800*Pi^2)*t^3*u^7 + 
      3888*(14090502353 + 9174916800*Pi^2)*t^2*u^8 + 
      243*(40062691517 + 36699667200*Pi^2)*t^2*u^8 + 
      972*(10083243781 + 9468015200*Pi^2)*t*u^9 + 
      4*(-12818809243 + 255636410400*Pi^2)*t*u^9 - 156407405616*u^10 + 
      24*(-19504454549 + 48279136500*Pi^2)*u^10 + 
      252*(686724596*t^10 + 6785989164*t^9*u + 29905498656*t^8*u^2 + 
        77262767904*t^7*u^3 + 129247353396*t^6*u^4 + 145662354180*t^5*u^5 + 
        111212942568*t^4*u^6 + 56051768232*t^3*u^7 + 17331739137*t^2*u^8 + 
        2713612145*t*u^9 + 66060288*u^10)*(1 + 10*Log[-(t/MT2)]) - 
      63504*t*u*(21879*t^8 + 190476*t^7*u + 732732*t^6*u^2 + 
        1631322*t^5*u^3 + 2308698*t^4*u^4 + 2141244*t^3*u^5 + 
        1286316*t^2*u^6 + 469035*t*u^7 + 84883*u^8)*(1 + 10*Log[-(t/MT2)] + 
        50*Log[-(t/MT2)]^2) - 63504*u*(526719*t^9 + 4766211*t^8*u + 
        19188396*t^7*u^2 + 45127740*t^6*u^3 + 68368986*t^5*u^4 + 
        69272154*t^4*u^5 + 47041596*t^3*u^6 + 20750508*t^2*u^7 + 
        5482539*t*u^8 + 740243*u^9)*(1 + 10*Log[-(t/MT2)] + 
        50*Log[-(t/MT2)]^2) + 252*(66060288*t^10 + 2713612145*t^9*u + 
        17331739137*t^8*u^2 + 56051768232*t^7*u^3 + 111212942568*t^6*u^4 + 
        145662354180*t^5*u^5 + 129247353396*t^4*u^6 + 77262767904*t^3*u^7 + 
        29905498656*t^2*u^8 + 6785989164*t*u^9 + 686724596*u^10)*
       (1 + 10*Log[-(u/MT2)]) + 252*t*(3648024433*t^9 + 18690988545*t^8*u + 
        58027088808*t^7*u^2 + 113371084008*t^6*u^3 + 147359406852*t^5*u^4 + 
        130178745396*t^4*u^5 + 77601617184*t^3*u^6 + 29979012096*t^2*u^7 + 
        6793196364*t*u^8 + 686724596*u^9 - 660602880*(t + u)^9*Log[t/u])*
       (1 + 10*Log[-(u/MT2)]) - 63504*t*u*(84883*t^8 + 469035*t^7*u + 
        1286316*t^6*u^2 + 2141244*t^5*u^3 + 2308698*t^4*u^4 + 
        1631322*t^3*u^5 + 732732*t^2*u^6 + 190476*t*u^7 + 21879*u^8)*
       (1 + 10*Log[-(u/MT2)] + 50*Log[-(u/MT2)]^2) - 
      63504*t*(740243*t^9 + 5482539*t^8*u + 20750508*t^7*u^2 + 
        47041596*t^6*u^3 + 69272154*t^5*u^4 + 68368986*t^4*u^5 + 
        45127740*t^3*u^6 + 19188396*t^2*u^7 + 4766211*t*u^8 + 526719*u^9)*
       (1 + 10*Log[-(u/MT2)] + 50*Log[-(u/MT2)]^2) + 
      252*u*(1 + 10*Log[-(t/MT2)])*(686724596*t^9 + 6793196364*t^8*u + 
        29979012096*t^7*u^2 + 77601617184*t^6*u^3 + 130178745396*t^5*u^4 + 
        147359406852*t^4*u^5 + 113371084008*t^3*u^6 + 58027088808*t^2*u^7 + 
        18690988545*t*u^8 + 3648024433*u^9 - 660602880*(t + u)^9*Log[u/t])))/
    (15876000*t^10*u^10) - ((Pi^2 + Log[-(t/MT2)]^2)*Log[1 + u/t])/2 - 
   (Log[-(u/MT2)]^2*Log[1 + u/t])/2 - Log[-(u/MT2)]*PolyLog[2, -(u/t)] + 
   Log[-(t/MT2)]*(Log[-(u/MT2)]*Log[1 + u/t] + PolyLog[2, -(u/t)]) + 
   PolyLog[3, -(u/t)] - 7*Zeta[3], f1E6w3HE[u, s, t] -> 
  (-2*Pi^2*Log[-(s/MT2)])/3 - Log[-(s/MT2)]^3/6 + 
   (Log[-(s/MT2)]^2*Log[1 + s/u])/2 - (Pi^2*Log[-(u/MT2)])/6 + 
   (Log[-(s/MT2)]^2*Log[-(u/MT2)])/2 + 
   (Log[1 + s/u]*(Pi^2 + Log[-(u/MT2)]^2))/2 + 
   MT2^8*(90118249/(14700*s^8) + (137507*Pi^2)/(24*s^8) + 
     90118249/(14700*u^8) + (137507*Pi^2)/(24*u^8) + 
     1459931267/(17640*s*u^7) + (121552*Pi^2)/(3*s*u^7) + 
     145667797/(450*s^2*u^6) + (137648*Pi^2)/(s^2*u^6) + 
     1217523889/(1800*s^3*u^5) + (816256*Pi^2)/(3*s^3*u^5) + 
     493059745/(576*s^4*u^4) + (1016960*Pi^2)/(3*s^4*u^4) + 
     1217523889/(1800*s^5*u^3) + (816256*Pi^2)/(3*s^5*u^3) + 
     145667797/(450*s^6*u^2) + (137648*Pi^2)/(s^6*u^2) + 
     1459931267/(17640*s^7*u) + (121552*Pi^2)/(3*s^7*u) + 
     (1581027*Log[-(s/MT2)])/(40*s^8) + (27561307*Log[-(s/MT2)])/(3360*u^8) + 
     (29781427*Log[-(s/MT2)])/(420*s*u^7) + (32514847*Log[-(s/MT2)])/
      (120*s^2*u^6) + (35960807*Log[-(s/MT2)])/(60*s^3*u^5) + 
     (13486303*Log[-(s/MT2)])/(16*s^4*u^4) + (46657429*Log[-(s/MT2)])/
      (60*s^5*u^3) + (18677651*Log[-(s/MT2)])/(40*s^6*u^2) + 
     (24407307*Log[-(s/MT2)])/(140*s^7*u) - (91869*Log[-(s/MT2)]^2)/(8*s^8) - 
     (8621*Log[-(s/MT2)]^2)/(s*u^7) - (121387*Log[-(s/MT2)]^2)/(2*s^2*u^6) - 
     (183435*Log[-(s/MT2)]^2)/(s^3*u^5) - (1235255*Log[-(s/MT2)]^2)/
      (4*s^4*u^4) - (313355*Log[-(s/MT2)]^2)/(s^5*u^3) - 
     (385035*Log[-(s/MT2)]^2)/(2*s^6*u^2) - (67293*Log[-(s/MT2)]^2)/(s^7*u) - 
     (1024*Log[s/u])/u^8 - (7168*Log[s/u])/(s*u^7) - 
     (21504*Log[s/u])/(s^2*u^6) - (35840*Log[s/u])/(s^3*u^5) - 
     (35840*Log[s/u])/(s^4*u^4) - (21504*Log[s/u])/(s^5*u^3) - 
     (7168*Log[s/u])/(s^6*u^2) - (1024*Log[s/u])/(s^7*u) + 
     ((132806268*s^8 + 585775368*s^7*u + 1568922684*s^6*u^2 + 
        2612816024*s^5*u^3 + 2832123630*s^4*u^4 + 2013805192*s^3*u^5 + 
        910415716*s^2*u^6 + 238251416*s*u^7 + 27561307*u^8 - 
        27525120*s*(s + u)^7*Log[s/u])*Log[-(u/MT2)])/(3360*s^8*u^8) - 
     ((91869*s^7 + 538344*s^6*u + 1540140*s^5*u^2 + 2506840*s^4*u^3 + 
        2470510*s^3*u^4 + 1467480*s^2*u^5 + 485548*s*u^6 + 68968*u^7)*
       Log[-(u/MT2)]^2)/(8*s^7*u^8) - (1024*Log[u/s])/s^8 - 
     (1024*Log[u/s])/(s*u^7) - (7168*Log[u/s])/(s^2*u^6) - 
     (21504*Log[u/s])/(s^3*u^5) - (35840*Log[u/s])/(s^4*u^4) - 
     (35840*Log[u/s])/(s^5*u^3) - (21504*Log[u/s])/(s^6*u^2) - 
     (7168*Log[u/s])/(s^7*u) - (8192*Log[-(s/MT2)]*Log[u/s])/s^8 - 
     (8192*Log[-(s/MT2)]*Log[u/s])/(s*u^7) - (57344*Log[-(s/MT2)]*Log[u/s])/
      (s^2*u^6) - (172032*Log[-(s/MT2)]*Log[u/s])/(s^3*u^5) - 
     (286720*Log[-(s/MT2)]*Log[u/s])/(s^4*u^4) - 
     (286720*Log[-(s/MT2)]*Log[u/s])/(s^5*u^3) - 
     (172032*Log[-(s/MT2)]*Log[u/s])/(s^6*u^2) - 
     (57344*Log[-(s/MT2)]*Log[u/s])/(s^7*u)) + 
   (MT2*(4*s + 3*Pi^2*s + 4*u + 3*Pi^2*u + 2*s*Log[-(s/MT2)] - 
      4*u*Log[-(s/MT2)] - 5*u*Log[-(s/MT2)]^2 - 4*s*Log[s/u] + 
      2*(-2*s + u - 2*s*Log[s/u])*Log[-(u/MT2)] - 5*s*Log[-(u/MT2)]^2 - 
      4*u*Log[u/s] - 4*u*Log[-(s/MT2)]*Log[u/s]))/(s*u) + 
   (MT2^2*(120*s^2 + 35*Pi^2*s^2 + 186*s*u + 64*Pi^2*s*u + 120*u^2 + 
      35*Pi^2*u^2 + 33*s^2*Log[-(s/MT2)] + 54*s*u*Log[-(s/MT2)] + 
      60*u^2*Log[-(s/MT2)] - 54*s*u*Log[-(s/MT2)]^2 - 
      63*u^2*Log[-(s/MT2)]^2 - 24*s^2*Log[s/u] - 24*s*u*Log[s/u] + 
      (60*s^2 + 54*s*u + 33*u^2 - 48*s*(s + u)*Log[s/u])*Log[-(u/MT2)] - 
      9*s*(7*s + 6*u)*Log[-(u/MT2)]^2 - 24*s*u*Log[u/s] - 24*u^2*Log[u/s] - 
      48*s*u*Log[-(s/MT2)]*Log[u/s] - 48*u^2*Log[-(s/MT2)]*Log[u/s]))/
    (6*s^2*u^2) + (MT2^3*(1354*s^3 + 414*Pi^2*s^3 + 3405*s^2*u + 
      1116*Pi^2*s^2*u + 3405*s*u^2 + 1116*Pi^2*s*u^2 + 1354*u^3 + 
      414*Pi^2*u^3 + 456*s^3*Log[-(s/MT2)] + 1452*s^2*u*Log[-(s/MT2)] + 
      1878*s*u^2*Log[-(s/MT2)] + 1374*u^3*Log[-(s/MT2)] - 
      630*s^2*u*Log[-(s/MT2)]^2 - 1314*s*u^2*Log[-(s/MT2)]^2 - 
      774*u^3*Log[-(s/MT2)]^2 - 192*s^3*Log[s/u] - 384*s^2*u*Log[s/u] - 
      192*s*u^2*Log[s/u] + 6*(229*s^3 + 313*s^2*u + 242*s*u^2 + 76*u^3 - 
        96*s*(s + u)^2*Log[s/u])*Log[-(u/MT2)] - 
      18*s*(43*s^2 + 73*s*u + 35*u^2)*Log[-(u/MT2)]^2 - 192*s^2*u*Log[u/s] - 
      384*s*u^2*Log[u/s] - 192*u^3*Log[u/s] - 576*s^2*u*Log[-(s/MT2)]*
       Log[u/s] - 1152*s*u^2*Log[-(s/MT2)]*Log[u/s] - 
      576*u^3*Log[-(s/MT2)]*Log[u/s]))/(27*s^3*u^3) - 
   (MT2^4*(-9264*s^4 - 3282*Pi^2*s^4 - 34240*s^3*u - 11712*Pi^2*s^3*u - 
      50913*s^2*u^2 - 17280*Pi^2*s^2*u^2 - 34240*s*u^3 - 11712*Pi^2*s*u^3 - 
      9264*u^4 - 3282*Pi^2*u^4 - 3963*s^4*Log[-(s/MT2)] - 
      17436*s^3*u*Log[-(s/MT2)] - 31086*s^2*u^2*Log[-(s/MT2)] - 
      28164*s*u^3*Log[-(s/MT2)] - 14460*u^4*Log[-(s/MT2)] + 
      4968*s^3*u*Log[-(s/MT2)]^2 + 15228*s^2*u^2*Log[-(s/MT2)]^2 + 
      15912*s*u^3*Log[-(s/MT2)]^2 + 6282*u^4*Log[-(s/MT2)]^2 + 
      1152*s^4*Log[s/u] + 3456*s^3*u*Log[s/u] + 3456*s^2*u^2*Log[s/u] + 
      1152*s*u^3*Log[s/u] - 3*(4820*s^4 + 9388*s^3*u + 10362*s^2*u^2 + 
        5812*s*u^3 + 1321*u^4 - 1536*s*(s + u)^3*Log[s/u])*Log[-(u/MT2)] + 
      18*s*(349*s^3 + 884*s^2*u + 846*s*u^2 + 276*u^3)*Log[-(u/MT2)]^2 + 
      1152*s^3*u*Log[u/s] + 3456*s^2*u^2*Log[u/s] + 3456*s*u^3*Log[u/s] + 
      1152*u^4*Log[u/s] + 4608*s^3*u*Log[-(s/MT2)]*Log[u/s] + 
      13824*s^2*u^2*Log[-(s/MT2)]*Log[u/s] + 13824*s*u^3*Log[-(s/MT2)]*
       Log[u/s] + 4608*u^4*Log[-(s/MT2)]*Log[u/s]))/(72*s^4*u^4) - 
   (MT2^5*(-1527894*s^5 - 652200*Pi^2*s^5 - 7878145*s^4*u - 
      2898000*Pi^2*s^4*u - 15950440*s^3*u^2 - 5664000*Pi^2*s^3*u^2 - 
      15950440*s^2*u^3 - 5664000*Pi^2*s^2*u^3 - 7878145*s*u^4 - 
      2898000*Pi^2*s*u^4 - 1527894*u^5 - 652200*Pi^2*u^5 - 
      837960*s^5*Log[-(s/MT2)] - 4616760*s^4*u*Log[-(s/MT2)] - 
      10584240*s^3*u^2*Log[-(s/MT2)] - 12858960*s^2*u^3*Log[-(s/MT2)] - 
      8696340*s*u^4*Log[-(s/MT2)] - 3408180*u^5*Log[-(s/MT2)] + 
      984600*s^4*u*Log[-(s/MT2)]^2 + 3992400*s^3*u^2*Log[-(s/MT2)]^2 + 
      6123600*s^2*u^3*Log[-(s/MT2)]^2 + 4271400*s*u^4*Log[-(s/MT2)]^2 + 
      1269000*u^5*Log[-(s/MT2)]^2 + 184320*s^5*Log[s/u] + 
      737280*s^4*u*Log[s/u] + 1105920*s^3*u^2*Log[s/u] + 
      737280*s^2*u^3*Log[s/u] + 184320*s*u^4*Log[s/u] - 
      60*(56803*s^5 + 144939*s^4*u + 214316*s^3*u^2 + 176404*s^2*u^3 + 
        76946*s*u^4 + 13966*u^5 - 15360*s*(s + u)^4*Log[s/u])*Log[-(u/MT2)] + 
      1800*s*(705*s^4 + 2373*s^3*u + 3402*s^2*u^2 + 2218*s*u^3 + 547*u^4)*
       Log[-(u/MT2)]^2 + 184320*s^4*u*Log[u/s] + 737280*s^3*u^2*Log[u/s] + 
      1105920*s^2*u^3*Log[u/s] + 737280*s*u^4*Log[u/s] + 
      184320*u^5*Log[u/s] + 921600*s^4*u*Log[-(s/MT2)]*Log[u/s] + 
      3686400*s^3*u^2*Log[-(s/MT2)]*Log[u/s] + 5529600*s^2*u^3*Log[-(s/MT2)]*
       Log[u/s] + 3686400*s*u^4*Log[-(s/MT2)]*Log[u/s] + 
      921600*u^5*Log[-(s/MT2)]*Log[u/s]))/(4500*s^5*u^5) - 
   (MT2^6*(-4893484*s^6 - 2596200*Pi^2*s^6 - 34415340*s^5*u - 
      13809600*Pi^2*s^5*u - 89674875*s^4*u^2 - 33624000*Pi^2*s^4*u^2 - 
      120848000*s^3*u^3 - 44544000*Pi^2*s^3*u^3 - 89674875*s^2*u^4 - 
      33624000*Pi^2*s^2*u^4 - 34415340*s*u^5 - 13809600*Pi^2*s*u^5 - 
      4893484*u^6 - 2596200*Pi^2*u^6 - 3490440*s^6*Log[-(s/MT2)] - 
      22946640*s^5*u*Log[-(s/MT2)] - 64333200*s^4*u^2*Log[-(s/MT2)] - 
      99273600*s^3*u^3*Log[-(s/MT2)] - 90456900*s^2*u^4*Log[-(s/MT2)] - 
      48347400*s*u^5*Log[-(s/MT2)] - 15272340*u^6*Log[-(s/MT2)] + 
      3913200*s^5*u*Log[-(s/MT2)]^2 + 19755000*s^4*u^2*Log[-(s/MT2)]^2 + 
      40068000*s^3*u^3*Log[-(s/MT2)]^2 + 40995000*s^2*u^4*Log[-(s/MT2)]^2 + 
      21466800*s*u^5*Log[-(s/MT2)]^2 + 5113800*u^6*Log[-(s/MT2)]^2 + 
      614400*s^6*Log[s/u] + 3072000*s^5*u*Log[s/u] + 
      6144000*s^4*u^2*Log[s/u] + 6144000*s^3*u^3*Log[s/u] + 
      3072000*s^2*u^4*Log[s/u] + 614400*s*u^5*Log[s/u] - 
      60*(254539*s^6 + 805790*s^5*u + 1507615*s^4*u^2 + 1654560*s^3*u^3 + 
        1072220*s^2*u^4 + 382444*s*u^5 + 58174*u^6 - 61440*s*(s + u)^5*
         Log[s/u])*Log[-(u/MT2)] + 1800*s*(2841*s^5 + 11926*s^4*u + 
        22775*s^3*u^2 + 22260*s^2*u^3 + 10975*s*u^4 + 2174*u^5)*
       Log[-(u/MT2)]^2 + 614400*s^5*u*Log[u/s] + 3072000*s^4*u^2*Log[u/s] + 
      6144000*s^3*u^3*Log[u/s] + 6144000*s^2*u^4*Log[u/s] + 
      3072000*s*u^5*Log[u/s] + 614400*u^6*Log[u/s] + 
      3686400*s^5*u*Log[-(s/MT2)]*Log[u/s] + 18432000*s^4*u^2*Log[-(s/MT2)]*
       Log[u/s] + 36864000*s^3*u^3*Log[-(s/MT2)]*Log[u/s] + 
      36864000*s^2*u^4*Log[-(s/MT2)]*Log[u/s] + 18432000*s*u^5*Log[-(s/MT2)]*
       Log[u/s] + 3686400*u^6*Log[-(s/MT2)]*Log[u/s]))/(5400*s^6*u^6) - 
   (MT2^7*(-370199642*s^7 - 253457400*Pi^2*s^7 - 3555550110*s^6*u - 
      1570254000*Pi^2*s^6*u - 11492536902*s^5*u^2 - 4578638400*Pi^2*s^5*u^2 - 
      19664293425*s^4*u^3 - 7556976000*Pi^2*s^4*u^3 - 19664293425*s^3*u^4 - 
      7556976000*Pi^2*s^3*u^4 - 11492536902*s^2*u^5 - 
      4578638400*Pi^2*s^2*u^5 - 3555550110*s*u^6 - 1570254000*Pi^2*s*u^6 - 
      370199642*u^7 - 253457400*Pi^2*u^7 - 352873920*s^7*Log[-(s/MT2)] - 
      2687417040*s^6*u*Log[-(s/MT2)] - 8904044520*s^5*u^2*Log[-(s/MT2)] - 
      16710023400*s^4*u^3*Log[-(s/MT2)] - 19333920900*s^3*u^4*Log[-(s/MT2)] - 
      14018862060*s^2*u^5*Log[-(s/MT2)] - 6170076780*s*u^6*Log[-(s/MT2)] - 
      1629714660*u^7*Log[-(s/MT2)] + 381641400*s^6*u*Log[-(s/MT2)]^2 + 
      2306518200*s^5*u^2*Log[-(s/MT2)]^2 + 5823405000*s^4*u^3*
       Log[-(s/MT2)]^2 + 7876701000*s^3*u^4*Log[-(s/MT2)]^2 + 
      6046903800*s^2*u^5*Log[-(s/MT2)]^2 + 2534956200*s*u^6*Log[-(s/MT2)]^2 + 
      504063000*u^7*Log[-(s/MT2)]^2 + 51609600*s^7*Log[s/u] + 
      309657600*s^6*u*Log[s/u] + 774144000*s^5*u^2*Log[s/u] + 
      1032192000*s^4*u^3*Log[s/u] + 774144000*s^3*u^4*Log[s/u] + 
      309657600*s^2*u^5*Log[s/u] + 51609600*s*u^6*Log[s/u] - 
      420*(3880273*s^7 + 14690659*s^6*u + 33378243*s^5*u^2 + 
        46033145*s^4*u^3 + 39785770*s^3*u^4 + 21200106*s^2*u^5 + 
        6398612*s*u^6 + 840176*u^7 - 860160*s*(s + u)^6*Log[s/u])*
       Log[-(u/MT2)] + 88200*s*(5715*s^6 + 28741*s^5*u + 68559*s^4*u^2 + 
        89305*s^3*u^3 + 66025*s^2*u^4 + 26151*s*u^5 + 4327*u^6)*
       Log[-(u/MT2)]^2 + 51609600*s^6*u*Log[u/s] + 309657600*s^5*u^2*
       Log[u/s] + 774144000*s^4*u^3*Log[u/s] + 1032192000*s^3*u^4*Log[u/s] + 
      774144000*s^2*u^5*Log[u/s] + 309657600*s*u^6*Log[u/s] + 
      51609600*u^7*Log[u/s] + 361267200*s^6*u*Log[-(s/MT2)]*Log[u/s] + 
      2167603200*s^5*u^2*Log[-(s/MT2)]*Log[u/s] + 5419008000*s^4*u^3*
       Log[-(s/MT2)]*Log[u/s] + 7225344000*s^3*u^4*Log[-(s/MT2)]*Log[u/s] + 
      5419008000*s^2*u^5*Log[-(s/MT2)]*Log[u/s] + 2167603200*s*u^6*
       Log[-(s/MT2)]*Log[u/s] + 361267200*u^7*Log[-(s/MT2)]*Log[u/s]))/
    (154350*s^7*u^7) + 
   (MT2^9*(-42117925360*s^9 + 2*(-17359281013 + 145159030800*Pi^2)*s^9 + 
      640*(3952572299 + 3204914580*Pi^2)*s^8*u + 
      5*(9686078669 + 51278633280*Pi^2)*s^8*u + 
      1568*(7342161269 + 4439836800*Pi^2)*s^7*u^2 + 
      64*(38951458703 + 31078857600*Pi^2)*s^7*u^2 + 
      6272*(4021623793 + 2191190400*Pi^2)*s^6*u^3 + 
      1568*(7255614461 + 4382380800*Pi^2)*s^6*u^3 + 
      343000*(94073077 + 49821696*Pi^2)*s^5*u^4 + 
      6272*(4000347703 + 2179699200*Pi^2)*s^5*u^4 + 
      343000*(94073077 + 49821696*Pi^2)*s^4*u^5 + 
      6272*(4000347703 + 2179699200*Pi^2)*s^4*u^5 + 
      6272*(4021623793 + 2191190400*Pi^2)*s^3*u^6 + 
      1568*(7255614461 + 4382380800*Pi^2)*s^3*u^6 + 
      1568*(7342161269 + 4439836800*Pi^2)*s^2*u^7 + 
      64*(38951458703 + 31078857600*Pi^2)*s^2*u^7 + 
      640*(3952572299 + 3204914580*Pi^2)*s*u^8 + 
      5*(9686078669 + 51278633280*Pi^2)*s*u^8 - 42117925360*u^9 + 
      2*(-17359281013 + 145159030800*Pi^2)*u^9 + 
      280*(168771242*s^9 + 1500906256*s^8*u + 5865846896*s^7*u^2 + 
        13189349152*s^6*u^3 + 18726604820*s^5*u^4 + 17291145424*s^4*u^5 + 
        10248852152*s^3*u^6 + 3653638864*s^2*u^7 + 650825651*s*u^8 + 
        18350080*u^9)*(1 + 9*Log[-(s/MT2)]) - 
      39200*s*u*(5720*s^7 + 44044*s^6*u + 147224*s^5*u^2 + 278110*s^4*u^3 + 
        322840*s^3*u^4 + 233100*s^2*u^5 + 99368*s*u^6 + 20613*u^7)*
       (2 + 18*Log[-(s/MT2)] + 81*Log[-(s/MT2)]^2) - 
      39200*u*(131787*s^8 + 1061160*s^7*u + 3743628*s^6*u^2 + 
        7562520*s^5*u^3 + 9578590*s^4*u^4 + 7806232*s^3*u^5 + 
        4017804*s^2*u^6 + 1213480*s*u^7 + 184453*u^8)*(2 + 18*Log[-(s/MT2)] + 
        81*Log[-(s/MT2)]^2) + 280*(18350080*s^9 + 650825651*s^8*u + 
        3653638864*s^7*u^2 + 10248852152*s^6*u^3 + 17291145424*s^5*u^4 + 
        18726604820*s^4*u^5 + 13189349152*s^3*u^6 + 5865846896*s^2*u^7 + 
        1500906256*s*u^8 + 168771242*u^9)*(1 + 9*Log[-(u/MT2)]) + 
      280*s*(875253683*s^8 + 3937344208*s^7*u + 10600829624*s^6*u^2 + 
        17610694864*s^5*u^3 + 18927183380*s^4*u^4 + 13271763232*s^3*u^5 + 
        5885805296*s^2*u^6 + 1503068416*s*u^7 + 168771242*u^8 - 
        165150720*(s + u)^8*Log[s/u])*(1 + 9*Log[-(u/MT2)]) - 
      39200*s*u*(20613*s^7 + 99368*s^6*u + 233100*s^5*u^2 + 322840*s^4*u^3 + 
        278110*s^3*u^4 + 147224*s^2*u^5 + 44044*s*u^6 + 5720*u^7)*
       (2 + 18*Log[-(u/MT2)] + 81*Log[-(u/MT2)]^2) - 
      39200*s*(184453*s^8 + 1213480*s^7*u + 4017804*s^6*u^2 + 
        7806232*s^5*u^3 + 9578590*s^4*u^4 + 7562520*s^3*u^5 + 
        3743628*s^2*u^6 + 1061160*s*u^7 + 131787*u^8)*(2 + 18*Log[-(u/MT2)] + 
        81*Log[-(u/MT2)]^2) + 280*u*(1 + 9*Log[-(s/MT2)])*
       (168771242*s^8 + 1503068416*s^7*u + 5885805296*s^6*u^2 + 
        13271763232*s^5*u^3 + 18927183380*s^4*u^4 + 17610694864*s^3*u^5 + 
        10600829624*s^2*u^6 + 3937344208*s*u^7 + 875253683*u^8 - 
        165150720*(s + u)^8*Log[u/s])))/(14288400*s^9*u^9) + 
   (MT2^10*(-156407405616*s^10 + 24*(-19504454549 + 48279136500*Pi^2)*s^10 + 
      972*(10083243781 + 9468015200*Pi^2)*s^9*u + 
      4*(-12818809243 + 255636410400*Pi^2)*s^9*u + 
      3888*(14090502353 + 9174916800*Pi^2)*s^8*u^2 + 
      243*(40062691517 + 36699667200*Pi^2)*s^8*u^2 + 
      112896*(1277112733 + 727070400*Pi^2)*s^7*u^3 + 
      15552*(3482244251 + 2261996800*Pi^2)*s^7*u^3 + 
      127008*(1128043611 + 642073600*Pi^2)*s^6*u^4 + 
      10584*(21378261833 + 11557324800*Pi^2)*s^6*u^4 + 
      338688*(1333506817 + 720921600*Pi^2)*s^5*u^5 + 
      127008*(1128043611 + 642073600*Pi^2)*s^4*u^6 + 
      10584*(21378261833 + 11557324800*Pi^2)*s^4*u^6 + 
      112896*(1277112733 + 727070400*Pi^2)*s^3*u^7 + 
      15552*(3482244251 + 2261996800*Pi^2)*s^3*u^7 + 
      3888*(14090502353 + 9174916800*Pi^2)*s^2*u^8 + 
      243*(40062691517 + 36699667200*Pi^2)*s^2*u^8 + 
      972*(10083243781 + 9468015200*Pi^2)*s*u^9 + 
      4*(-12818809243 + 255636410400*Pi^2)*s*u^9 - 156407405616*u^10 + 
      24*(-19504454549 + 48279136500*Pi^2)*u^10 + 
      252*(686724596*s^10 + 6785989164*s^9*u + 29905498656*s^8*u^2 + 
        77262767904*s^7*u^3 + 129247353396*s^6*u^4 + 145662354180*s^5*u^5 + 
        111212942568*s^4*u^6 + 56051768232*s^3*u^7 + 17331739137*s^2*u^8 + 
        2713612145*s*u^9 + 66060288*u^10)*(1 + 10*Log[-(s/MT2)]) - 
      63504*s*u*(21879*s^8 + 190476*s^7*u + 732732*s^6*u^2 + 
        1631322*s^5*u^3 + 2308698*s^4*u^4 + 2141244*s^3*u^5 + 
        1286316*s^2*u^6 + 469035*s*u^7 + 84883*u^8)*(1 + 10*Log[-(s/MT2)] + 
        50*Log[-(s/MT2)]^2) - 63504*u*(526719*s^9 + 4766211*s^8*u + 
        19188396*s^7*u^2 + 45127740*s^6*u^3 + 68368986*s^5*u^4 + 
        69272154*s^4*u^5 + 47041596*s^3*u^6 + 20750508*s^2*u^7 + 
        5482539*s*u^8 + 740243*u^9)*(1 + 10*Log[-(s/MT2)] + 
        50*Log[-(s/MT2)]^2) + 252*(66060288*s^10 + 2713612145*s^9*u + 
        17331739137*s^8*u^2 + 56051768232*s^7*u^3 + 111212942568*s^6*u^4 + 
        145662354180*s^5*u^5 + 129247353396*s^4*u^6 + 77262767904*s^3*u^7 + 
        29905498656*s^2*u^8 + 6785989164*s*u^9 + 686724596*u^10)*
       (1 + 10*Log[-(u/MT2)]) + 252*s*(3648024433*s^9 + 18690988545*s^8*u + 
        58027088808*s^7*u^2 + 113371084008*s^6*u^3 + 147359406852*s^5*u^4 + 
        130178745396*s^4*u^5 + 77601617184*s^3*u^6 + 29979012096*s^2*u^7 + 
        6793196364*s*u^8 + 686724596*u^9 - 660602880*(s + u)^9*Log[s/u])*
       (1 + 10*Log[-(u/MT2)]) - 63504*s*u*(84883*s^8 + 469035*s^7*u + 
        1286316*s^6*u^2 + 2141244*s^5*u^3 + 2308698*s^4*u^4 + 
        1631322*s^3*u^5 + 732732*s^2*u^6 + 190476*s*u^7 + 21879*u^8)*
       (1 + 10*Log[-(u/MT2)] + 50*Log[-(u/MT2)]^2) - 
      63504*s*(740243*s^9 + 5482539*s^8*u + 20750508*s^7*u^2 + 
        47041596*s^6*u^3 + 69272154*s^5*u^4 + 68368986*s^4*u^5 + 
        45127740*s^3*u^6 + 19188396*s^2*u^7 + 4766211*s*u^8 + 526719*u^9)*
       (1 + 10*Log[-(u/MT2)] + 50*Log[-(u/MT2)]^2) + 
      252*u*(1 + 10*Log[-(s/MT2)])*(686724596*s^9 + 6793196364*s^8*u + 
        29979012096*s^7*u^2 + 77601617184*s^6*u^3 + 130178745396*s^5*u^4 + 
        147359406852*s^4*u^5 + 113371084008*s^3*u^6 + 58027088808*s^2*u^7 + 
        18690988545*s*u^8 + 3648024433*u^9 - 660602880*(s + u)^9*Log[u/s])))/
    (15876000*s^10*u^10) + Log[-(s/MT2)]*PolyLog[2, -(s/u)] - 
   Log[-(u/MT2)]*(Log[-(s/MT2)]*Log[1 + s/u] + PolyLog[2, -(s/u)]) - 
   PolyLog[3, -(s/u)] + 7*Zeta[3]}


==> anc/OneLoopMI_LE.wl <==
(*Be careful with the Rienmann sheet for the multi-valued function Sqrt !*)
sqrtsrep={sqrt1[xs_] :> Sqrt[xs*(xs - 4)], sqrt2[xt_]:> Sqrt[xt*(xt-4)],
 sqrt3[xs_, xt_] :> Sqrt[xs*xt*(xs*xt - 4*(xs + xt))],
 sqrt4[xs_, xt_] :> Sqrt[xs*(xs*(1 - xt)^2 - 4 xt^2)]};
(*f1Ei[{j},...] is one-loop master integral f_i^{(1,j)}*)
(*The following are expressions for one-loop master integrals in LE expansion*)
UToneloopreplaceLElimit = {f1E2[{1}, xs_, xt_, xu_] :> 
   sqrt1[xs]*(1/2 + xs/12 + xs^2/60 + xs^3/280 + xs^4/1260 + xs^5/
      5544 + xs^6/24024 + xs^7/102960),
  f1E2[{2}, xs_, xt_, xu_] :> 
   sqrt1[xs]*(xs/12 + xs^2/40 + (11 xs^3)/1680 + (5 xs^4)/3024 + (
      137 xs^5)/332640 + (7 xs^6)/68640 + (11 xs^7)/436800),
  f1E3[{1}, xs_, xt_, xu_] :> 
   sqrt2[xt]*(1/2 + xt/12 + xt^2/60 + xt^3/280 + xt^4/1260 + xt^5/
      5544 + xt^6/24024 + xt^7/102960),
  f1E3[{2}, xs_, xt_, xu_] :> 
   sqrt2[xt]*(xt/12 + xt^2/40 + (11 xt^3)/1680 + (5 xt^4)/3024 + (
      137 xt^5)/332640 + (7 xt^6)/68640 + (11 xt^7)/436800), 
  f1E4[{2}, xs_, xt_, xu_] :> -xs/2 - xs^2/24 - xs^3/180 - xs^4/1120 -
     xs^5/6300 - xs^6/33264 - xs^7/168168 - xs^8/823680 - 
    xs^9/3938220 - xs^10/18475600 - xs^11/85357272 - xs^12/389398464 -
     xs^13/1757701400 - xs^14/7862853600 - 
    xs^15/34901442000 + (150270097*xs^16)/
     76938289920 - (74666559623*xs^17)/
     337206098790 + (6118465058677*xs^18)/
     1470171918600 - (5318831996279*xs^19)/
     172427570700 + (89145158854951*xs^20)/745116372000,
  f1E4[{3}, xs_, xt_, xu_] :> -(xs^2/24) - xs^3/120 - (11 xs^4)/6720 -
     xs^5/3024 - (137 xs^6)/1995840 - xs^7/68640 - (11 xs^8)/3494400,
  f1E5[{2}, xs_, xt_, xu_] :> -(xt/2) - xt^2/24 - xt^3/180 - xt^4/
    1120 - xt^5/6300 - xt^6/33264 - xt^7/168168 - xt^8/823680 - xt^9/
    3938220 - xt^10/18475600 - xt^11/85357272 - xt^12/389398464 - 
    xt^13/1757701400 - xt^14/7862853600 - xt^15/34901442000 + (
    150270097 xt^16)/76938289920 - (74666559623 xt^17)/
    337206098790 + (6118465058677 xt^18)/1470171918600 - (
    5318831996279 xt^19)/172427570700 + (89145158854951 xt^20)/
    745116372000, 
  f1E5[{3}, xs_, xt_, xu_] :> -(xt^2/24) - xt^3/120 - (11 xt^4)/6720 -
     xt^5/3024 - (137 xt^6)/1995840 - xt^7/68640 - (11 xt^8)/3494400, 
  f1E6[{2}, xs_, xt_, xu_] :> 
   sqrt3[xs, 
     xt]*(1/12 + 1/120*(xs + xt) + 1/840*(xs^2 + 4 xs*xt + xt^2) - 
      1/240 xs*xt + 1/5040*(xs^3 + xt^3) + 
      1/15120*(xs^2 xt + xs xt^2) + ((xs + xt) (10 xs^4 - 8 xs^3 xt + 
         9 xs^2 xt^2 - 8 xs xt^3 + 10 xt^4))/1441440 + (
      12 xs^4 + 3 xs^3 xt + 2 xs^2 xt^2 + 3 xs xt^3 + 12 xt^4)/
      332640 + (
      60 xs^6 + 10 xs^5 xt + 4 xs^4 xt^2 + 3 xs^3 xt^3 + 
       4 xs^2 xt^4 + 10 xs xt^5 + 60 xt^6)/
      43243200 + ((xs + xt) (105 xs^6 - 90 xs^5 xt + 95 xs^4 xt^2 - 
         92 xs^3 xt^3 + 95 xs^2 xt^4 - 90 xs xt^5 + 105 xt^6))/
      367567200),
  f1E6[{3}, xs_, xt_, xu_] :> 
   sqrt3[xs, 
     xt]*(1/12 + (xs + xt)/80 + (11 (2 xs^2 + xs xt + 2 xt^2))/
      10080 + (5 (xs + xt) (3 xs^2 - 2 xs xt + 3 xt^2))/36288 + (
      7 (xs + xt) (10 xs^4 - 8 xs^3 xt + 9 xs^2 xt^2 - 8 xs xt^3 + 
         10 xt^4))/4118400 + (
      137 (12 xs^4 + 3 xs^3 xt + 2 xs^2 xt^2 + 3 xs xt^3 + 12 xt^4))/
      19958400 + (
      11 (60 xs^6 + 10 xs^5 xt + 4 xs^4 xt^2 + 3 xs^3 xt^3 + 
         4 xs^2 xt^4 + 10 xs xt^5 + 60 xt^6))/183456000 + (
      761 (xs + xt) (105 xs^6 - 90 xs^5 xt + 95 xs^4 xt^2 - 
         92 xs^3 xt^3 + 95 xs^2 xt^4 - 90 xs xt^5 + 105 xt^6))/
      102918816000)};

==> anc/README.txt <==
The supplementary material contains the following files:

# High-energy (HE) expansion

## Master integrals

### 1L

OneLoopMI_HE.wl

### 2L

TwoLoopMI_HE.wl

## Amplitudes

### 1L for fermions

Amp1L_HE_Mpppp.wl (++++)
Amp1L_HE_Mmppp.wl (-+++)
Amp1L_HE_Mmmpp.wl (--++)
Amp1L_HE_Mpmpm.wl (+-+-)

### 2L for fermions

Amp2L_HE_Mpppp.wl (++++)
Amp2L_HE_Mmppp.wl (-+++)
Amp2L_HE_Mmmpp.wl (--++)
Amp2L_HE_Mpmpm.wl (+-+-)

### 1L for W bosons

Amp1L_HE_Mpppp_W.wl (++++)
Amp1L_HE_Mmppp_W.wl (-+++)
Amp1L_HE_Mmmpp_W.wl (--++)
Amp1L_HE_Mpmpm_W.wl (+-+-)

+--+ can be obtained from +-+- with crossing (t<->u, i.e., x<->y, XIPi<->YIPi)

# Low-energy (LE) expansion

## Master integrals

### 1L

OneLoopMI_LE.wl

### 2L

TwoLoopMI_LE.wl

## Amplitudes

### 1L for fermions

Amp1L_LE.wl

### 2L for fermions

Amp2L_LE.wl

### 1L for W bosons

Amp1L_LE_W.wl


==> anc/TwoLoopMI_LE.wl <==
(*Be careful with the Rienmann sheet for the multi-valued function Sqrt !*)
sqrtsrep={sqrt1[xs_] :> Sqrt[xs*(xs - 4)], sqrt2[xt_]:> Sqrt[xt*(xt-4)],
 sqrt3[xs_, xt_] :> Sqrt[xs*xt*(xs*xt - 4*(xs + xt))], 
 sqrt4[xs_, xt_] :> Sqrt[xs*(xs*(1 - xt)^2 - 4 xt^2)]};
(*fEi[{j},...] is two-loop master integral f_i^{(2,j)}*)
(*The following are expressions for two-loop master integrals in LE expansion*)
UTtwoloopreplaceLElimit = {fE13[{4}, xs_, xt_, xu_] :> 
   sqrt1[xs]*(-(xs/4) - (17 xs^2)/288 - (21 xs^3)/1600 - (14857 xs^4)/
      5080320 - (55717 xs^5)/84672000 - (1969949 xs^6)/13172544000), 
  fE14[{2}, xs_, xt_, xu_] :> -xt - xt^2/12 - xt^3/90 - xt^4/560 - 
    xt^5/3150 - xt^6/16632 - xt^7/84084 - xt^8/411840, 
  fE14[{3}, xs_, xt_, xu_] :> 
   xt - (11 xt^2)/72 - (49 xt^3)/1350 - (1777 xt^4)/235200 - (
    781 xt^5)/496125 - (38417 xt^6)/115259760 - (135869 xt^7)/
    1893781890 - (2325341 xt^8)/148410662400, 
  fE15[{1}, xs_, xt_, xu_] :> 
   sqrt2[xt]*(1 + xt/6 + xt^2/30 + xt^3/140 + xt^4/630 + xt^5/2772 + 
      xt^6/12012 + xt^7/51480),
  fE15[{2}, xs_, xt_, xu_] :> 
   sqrt2[xt]*(-2 + (2 xt)/9 + (22 xt^2)/225 + (209 xt^3)/7350 + (
      1499 xt^4)/198450 + (18631 xt^5)/9604980 + (265303 xt^6)/
      541080540 + (285037 xt^7)/2318916600), 
  fE17[{4}, xs_, xt_, xu_] :> -xt - xt^2/48 - xt^3/810 - xt^4/8960 - 
    xt^5/78750 - xt^6/598752 - xt^7/4120116 - xt^8/26357760,
  fE19[{2}, xs_, xt_, xu_] :> 
   sqrt3[xs, 
     xt]*(-(1/12) + 1/120 (-xs - xt) + (-2 xs^2 - xs xt - 2 xt^2)/
      1680 - ((xs + xt) (3 xs^2 - 2 xs xt + 3 xt^2))/
      15120 + (-12 xs^4 - 3 xs^3 xt - 2 xs^2 xt^2 - 3 xs xt^3 - 
       12 xt^4)/
      332640 - ((xs + xt) (10 xs^4 - 8 xs^3 xt + 9 xs^2 xt^2 - 
         8 xs xt^3 + 10 xt^4))/
      1441440 + (-60 xs^6 - 10 xs^5 xt - 4 xs^4 xt^2 - 3 xs^3 xt^3 - 
       4 xs^2 xt^4 - 10 xs xt^5 - 60 xt^6)/43243200),
  fE19[{3}, xs_, xt_, xu_] :> 
   sqrt3[xs, 
     xt]*(1/18 + (xs - 29 xt)/1800 + (-22 xs^2 - 81 xs xt - 232 xt^2)/
      58800 + (-1119 xs^3 - 1633 xs^2 xt - 2263 xs xt^2 - 8049 xt^3)/
      9525600 + (-13476 xs^4 - 11685 xs^3 xt - 10562 xs^2 xt^2 - 
       18615 xs xt^3 - 82776 xt^4)/
      461039040 + (-178330 xs^5 - 107738 xs^4 xt - 71887 xs^3 xt^2 - 
       83899 xs^2 xt^3 - 185816 xs xt^4 - 1001152 xt^5)/25971865920 + 
      1/556539984000 (-881940 xs^6 - 404390 xs^5 xt - 
         213236 xs^4 xt^2 - 185667 xs^3 xt^3 - 273296 xs^2 xt^4 - 
         734720 xs xt^5 - 4665720 xt^6)),
  fE20[{3}, xs_, xt_, xu_] :> (3 xs)/4 + 1/288 xs (13 xs - 12 xt) + (
    xs (19 xs^2 - 10 xs xt - 10 xt^2))/3600 + (
    xs (743 xs^3 - 280 xs^2 xt - 140 xs xt^2 - 280 xt^3))/940800 + (
    xs (2131 xs^4 - 630 xs^3 xt - 210 xs^2 xt^2 - 210 xs xt^3 - 
       630 xt^4))/15876000 + (
    xs (22727 xs^5 - 5544 xs^4 xt - 1386 xs^3 xt^2 - 924 xs^2 xt^3 - 
       1386 xs xt^4 - 5544 xt^5))/922078080 + ( 
    xs (288851 xs^6 - 60060 xs^5 xt - 12012 xs^4 xt^2 - 
       6006 xs^3 xt^3 - 6006 xs^2 xt^4 - 12012 xs xt^5 - 60060 xt^6))/
    60601020480,
  fE21[{4}, xs_, xt_, xu_] :> -xs - xt - 
    1/48 (xs + xt)^2 - ((xs + xt) (2 xs^2 + xs xt + 2 xt^2))/
    1620 - ((xs + xt)^2 (3 xs^2 - 2 xs xt + 3 xt^2))/
    26880 - ((xs + xt)^2 (10 xs^4 - 8 xs^3 xt + 9 xs^2 xt^2 - 
       8 xs xt^3 + 10 xt^4))/
    5987520 - ((xs + xt) (12 xs^4 + 3 xs^3 xt + 2 xs^2 xt^2 + 
       3 xs xt^3 + 12 xt^4))/
    945000 -  (60 xs^7 + 70 xs^6 xt + 14 xs^5 xt^2 + 7 xs^4 xt^3 + 
      7 xs^3 xt^4 + 14 xs^2 xt^5 + 70 xs xt^6 + 60 xt^7)/247206960,
  fE22[{2}, xs_, xt_, xu_] :> 
   sqrt3[xs, 
     xt]*(-(1/6) + 1/60 (-xs - xt) + 
      1/840 (-2 xs^2 - xs xt - 2 xt^2) - ((xs + xt) (3 xs^2 - 
         2 xs xt + 3 xt^2))/
      7560 + (-12 xs^4 - 3 xs^3 xt - 2 xs^2 xt^2 - 3 xs xt^3 - 
       12 xt^4)/
      166320 - ((xs + xt) (10 xs^4 - 8 xs^3 xt + 9 xs^2 xt^2 - 
         8 xs xt^3 + 10 xt^4))/
      720720 + (-60 xs^6 - 10 xs^5 xt - 4 xs^4 xt^2 - 3 xs^3 xt^3 - 
       4 xs^2 xt^4 - 10 xs xt^5 - 60 xt^6)/21621600),
  fE22[{3}, xs_, xt_, xu_] :> 
   sqrt3[xs, 
     xt]*(-(2/9) - (11 (xs + xt))/225 - (
      209 (2 xs^2 + xs xt + 2 xt^2))/44100 - (
      1499 (xs + xt) (3 xs^2 - 2 xs xt + 3 xt^2))/2381400 - (
      265303 (xs + xt) (10 xs^4 - 8 xs^3 xt + 9 xs^2 xt^2 - 
         8 xs xt^3 + 10 xt^4))/32464832400 - (
      18631 (12 xs^4 + 3 xs^3 xt + 2 xs^2 xt^2 + 3 xs xt^3 + 
         12 xt^4))/576298800 - (
      285037 (60 xs^6 + 10 xs^5 xt + 4 xs^4 xt^2 + 3 xs^3 xt^3 + 
         4 xs^2 xt^4 + 10 xs xt^5 + 60 xt^6))/973944972000),
  fE27[{4}, xs_, xt_, xu_] :> 
   sqrt1[xs]*
    sqrt3[xs, 
     xt]*(-(1/12) + 
      1/360 (-8 xs - xt) + (-53 xs^2 - 6 xs xt - 2 xt^2)/
      10080 + (-1104 xs^3 - 107 xs^2 xt - 32 xs xt^2 - 18 xt^3)/
      907200 + (-8412 xs^4 - 704 xs^3 xt - 179 xs^2 xt^2 - 
       90 xs xt^3 - 72 xt^4)/
      29937600 + (-354528 xs^5 - 26012 xs^4 xt - 5680 xs^3 xt^2 - 
       2421 xs^2 xt^3 - 1728 xs xt^4 - 1800 xt^5)/5448643200),
  fE18[{3}, xs_, xt_, xu_] :> 
   sqrt4[xs, 
     xt]*(-(1/4) + 
      1/288 (-7 xs - 4 xt) + (-74 xs^2 - 21 xs xt - 30 xt^2)/
      21600 + (-4797 xs^3 - 904 xs^2 xt - 644 xs xt^2 - 1512 xt^3)/
      8467200 + (-13016 xs^4 - 1835 xs^3 xt - 870 xs^2 xt^2 - 
       1020 xs xt^3 - 3360 xt^4)/
      127008000 + (-905350 xs^5 - 101928 xs^4 xt - 36201 xs^3 xt^2 - 
       28270 xs^2 xt^3 - 46530 xs xt^4 - 198000 xt^5)/46103904000 - 
      1/54540918432000 (213633900 xs^6 + 20016850 xs^5 xt + 
         5682404 xs^4 xt^2 + 3325959 xs^3 xt^3 + 3647644 xs^2 xt^4 + 
         7757750 xs xt^5 + 40540500 xt^6)),
  fE25[{4}, xs_, xt_, xu_] :> 
   sqrt3[xs, 
     xt]*(1/4 + 1/288 (9 xs + 2 xt) + (210 xs^2 + 31 xs xt + 20 xt^2)/
      43200 + (21525 xs^3 + 2378 xs^2 xt + 1022 xs xt^2 + 1134 xt^3)/
      25401600 + (
      40236 xs^4 + 3551 xs^3 xt + 1144 xs^2 xt^2 + 846 xs xt^3 + 
       1344 xt^4)/254016000 + (
      2862090 xs^5 + 210278 xs^4 xt + 54175 xs^3 xt^2 + 
       30041 xs^2 xt^3 + 31812 xs xt^4 + 66000 xt^5)/92207808000),
  fE26[{4}, xs_, xt_, xu_] :> -xs - xt + 
    1/144 (-13 xs^2 + 4 xs xt - 3 xt^2) + (-809 xs^3 + 162 xs^2 xt + 
     45 xs xt^2 - 80 xt^3)/
    64800 + (-17343 xs^4 + 2568 xs^3 xt + 476 xs^2 xt^2 + 
     336 xs xt^3 - 945 xt^4)/
    8467200 + (-234314 xs^5 + 27500 xs^4 xt + 3825 xs^3 xt^2 + 
     1800 xs^2 xt^3 + 2100 xs xt^4 - 8064 xt^5)/635040000 + (1/
    276623424000)(-19508935 xs^6 + 1895640 xs^5 xt + 
      211002 xs^4 xt^2 + 74470 xs^3 xt^3 + 57915 xs^2 xt^4 + 
      95040 xs xt^5 - 462000 xt^6) + 
    1/381786429024000 (-5361910605 xs^7 + 444425100 xs^6 xt + 
       41233010 xs^5 xt^2 + 11641812 xs^4 xt^3 + 6789783 xs^3 xt^4 + 
       7427420 xs^2 xt^5 + 15765750 xs xt^6 - 92664000 xt^7),
  fE28[{4}, xs_, xt_, xu_] :> 
   sqrt1[xs]*(1/4 (xs + 2 xt) + 
      1/288 (17 xs^2 + 14 xs xt + 4 xt^2) + (
      567 xs^3 + 296 xs^2 xt + 42 xs xt^2 + 40 xt^3)/43200 + (
      74285 xs^4 + 28782 xs^3 xt + 2712 xs^2 xt^2 + 1288 xs xt^3 + 
       2268 xt^4)/25401600 + (
      167151 xs^5 + 52064 xs^4 xt + 3670 xs^3 xt^2 + 1160 xs^2 xt^3 + 
       1020 xs xt^4 + 2688 xt^5)/254016000 + 
      1/92207808000 (13789643 xs^6 + 3621400 xs^5 xt + 
         203856 xs^4 xt^2 + 48268 xs^3 xt^3 + 28270 xs^2 xt^4 + 
         37224 xs xt^5 + 132000 xt^6)),
  fE29[{4}, xs_, xt_, xu_] :> 
   2 xs + 1/72 xs (13 xs + 18 xt) + (
    xs (809 xs^2 + 525 xs xt + 300 xt^2))/32400 + (
    xs (17343 xs^3 + 7252 xs^2 xt + 2058 xs xt^2 + 2940 xt^3))/
    4233600 + (
    xs (234314 xs^4 + 71955 xs^3 xt + 13560 xs^2 xt^2 + 
       9660 xs xt^3 + 22680 xt^4))/317520000 + (
    xs (19508935 xs^5 + 4724808 xs^4 xt + 666105 xs^3 xt^2 + 
       315810 xs^2 xt^3 + 370260 xs xt^4 + 1219680 xt^5))/138311712000,
  fE3[{2}, xs_, xt_, xu_] :> 
   xs + xs^2/12 + xs^3/90 + xs^4/560 + xs^5/3150 + xs^6/16632 + xs^7/
    84084 + xs^8/411840,
  fE3[{3}, xs_, xt_, xu_] :> 
   xs^2/3 + (13 xs^3)/180 + (19 xs^4)/1260 + (121 xs^5)/37800 + (
    3457 xs^6)/4989600 + (1049 xs^7)/6879600 + (5149 xs^8)/151351200,
  fE5[{3}, xs_, xt_, xu_] :> 
   sqrt1[xs]*(xs/4 + xs^2/16 + (7 xs^3)/480 + (41 xs^4)/12096 + (
      479 xs^5)/604800 + (59 xs^6)/316800 + (266681 xs^7)/
      6054048000 + (63397 xs^8)/6054048000)};
